The electro-weak couplings of the top and bottom quarks -- global fit and future prospects

We evaluate the implications of LHC and LEP/SLC measurements for the electro-weak couplings of the top and bottom quarks. We derive global bounds on the Wilson coefficients of ten two-fermion operators in an effective field theory description. The combination of hadron collider data with $Z$-pole measurements is found to yield tight limits on the operator coefficients that modify the left-handed couplings of the bottom and top quark to the $Z$ boson. We also present projections for the high-luminosity phase of the LHC and for future electron-positron colliders. The bounds on the operator coefficients are expected to improve substantially during the remaining LHC programme, by factors of $1$ to $5$ if systematic uncertainties are scaled as statistical ones. The operation of an $e^+e^-$ collider at a center-of-mass energy above the top-quark pair production threshold is expected to further improve the bounds by one to two orders of magnitude. The combination of measurements in $pp$ and $e^+e^-$ collisions allows for a percent-level determination of the top-quark Yukawa coupling, that is robust in a global fit.

==> cov_matrices.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    116475,       2673]
NotebookOptionsPosition[    110213,       2547]
NotebookOutlinePosition[    110551,       2562]
CellTagsIndexPosition[    110508,       2559]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Electro-weak couplings of the top and bottom quarks", "Title",
 CellChangeTimes->{{3.772807180232209*^9, 3.772807202677616*^9}, {
  3.772968170716832*^9, 
  3.772968177099983*^9}},ExpressionUUID->"1079be83-2948-40bb-adf6-\
57047ffa0b34"],

Cell[CellGroupData[{

Cell["Conversion to LHC TOP WG EFT conventions [1802.07237]", "Section",
 CellChangeTimes->{{3.7727930597303953`*^9, 3.772793106352763*^9}, {
   3.772806619614195*^9, 3.772806619812647*^9}, 3.77280670317521*^9, {
   3.772871092243417*^9, 3.772871099673327*^9}, {3.772871941959676*^9, 
   3.772872073128779*^9}, {3.772968187933054*^9, 3.7729681931255627`*^9}, {
   3.772968463055204*^9, 3.772968512173718*^9}, {3.772968549404804*^9, 
   3.772968562069251*^9}, 
   3.7729686098309593`*^9},ExpressionUUID->"5c255314-6d36-4a9d-b7a2-\
3cfab6aa6dea"],

Cell[CellGroupData[{

Cell[TextData[{
 "10 parameters\n",
 StyleBox["From:\t{Cphit, CphiQ3, CphiQ1, CtW, CtB, Ctphi, Cphib, CbW, CbB, \
Cphitb} [our conventions]\[LineSeparator]to:\t {cphit, cphiQ3, cphiQ-, ctW, \
ctZ, ctphi, Cphib, CbW, CbB, cphitb}     [1802.07237]\[LineSeparator]The \
bottom-quark operator coefficients Cphib, CbW, CbB are not converted.", "Text",
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellChangeTimes->{{3.772968529563086*^9, 3.772968539094926*^9}, 
   3.772968610798627*^9},ExpressionUUID->"55b035f8-07ed-4f6d-9228-\
a227f3c6c2be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"input", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"al", " ", "\[Rule]", "  ", 
      RowBox[{"1.", "/", "127.9"}]}], ",", " ", 
     RowBox[{"gf", "\[Rule]", " ", 
      RowBox[{"1.16637", "*", 
       RowBox[{"10", "^", 
        RowBox[{"-", "5"}]}]}]}], ",", " ", 
     RowBox[{"mz", "\[Rule]", "91.1876"}], ",", " ", 
     RowBox[{"mt", "\[Rule]", " ", "172.5"}], ",", "\[IndentingNewLine]", 
     RowBox[{"v", "\[Rule]", " ", 
      RowBox[{"1.", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"gf", "*", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}]}], ",", " ", 
     RowBox[{"ee", " ", "\[Rule]", "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"4", "*", "Pi", "*", "al"}], "]"}]}], ",", " ", 
     RowBox[{"yt", "\[Rule]", " ", 
      RowBox[{"mt", "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "/", "v"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"th", "\[Rule]", " ", 
      RowBox[{".5", "*", 
       RowBox[{"ArcSin", "[", 
        RowBox[{"ee", "*", 
         RowBox[{"v", "/", "mz"}]}], "]"}]}]}], ",", " ", 
     RowBox[{"sw", "\[Rule]", 
      RowBox[{"Sin", "[", "th", "]"}]}], ",", " ", 
     RowBox[{"cw", "\[Rule]", 
      RowBox[{"Cos", "[", "th", "]"}]}], ",", " ", 
     RowBox[{"gy", "\[Rule]", " ", 
      RowBox[{"ee", "/", "cw"}]}], ",", " ", 
     RowBox[{"gw", "\[Rule]", " ", 
      RowBox[{"ee", "/", "sw"}]}], ",", " ", 
     RowBox[{"mw", "\[Rule]", " ", 
      RowBox[{"gw", "*", 
       RowBox[{"v", "/", "2"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"input", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"input", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"input", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", "input"}], ")"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "input", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", "4"}], "]"}], "\[IndentingNewLine]", "input"}], "Input",
 CellChangeTimes->{{3.772942746425296*^9, 3.772942748944248*^9}, {
   3.7729428037495832`*^9, 3.772943150527214*^9}, {3.772943639084844*^9, 
   3.772943654716218*^9}, {3.772943723526333*^9, 3.772943852289197*^9}, {
   3.772967576261548*^9, 3.7729676136438837`*^9}, {3.772967850070787*^9, 
   3.772967952552644*^9}, {3.772967996062676*^9, 3.772968015117505*^9}, {
   3.772968064753406*^9, 3.772968077560649*^9}, 
   3.772968135494801*^9},ExpressionUUID->"3e50428d-df58-4168-a869-\
48bab3ca1094"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"al", "\[Rule]", "0.007818608287724784`"}], ",", 
   RowBox[{"gf", "\[Rule]", "0.0000116637`"}], ",", 
   RowBox[{"mz", "\[Rule]", "91.1876`"}], ",", 
   RowBox[{"mt", "\[Rule]", "172.5`"}], ",", 
   RowBox[{"v", "\[Rule]", "246.22056907348585`"}], ",", 
   RowBox[{"ee", "\[Rule]", "0.31345100004952897`"}], ",", 
   RowBox[{"yt", "\[Rule]", "0.9907857837683338`"}], ",", 
   RowBox[{"th", "\[Rule]", "0.5045623596260912`"}], ",", 
   RowBox[{"sw", "\[Rule]", "0.4834243823203627`"}], ",", 
   RowBox[{"cw", "\[Rule]", "0.8753861242778388`"}], ",", 
   RowBox[{"gy", "\[Rule]", "0.35807170271074895`"}], ",", 
   RowBox[{"gw", "\[Rule]", "0.648397167195027`"}], ",", 
   RowBox[{"mw", "\[Rule]", "79.82435974619789`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.772968334416298*^9, {3.772968399864462*^9, 3.772968413397163*^9}, 
   3.7729690886277313`*^9, 
   3.7729698190017653`*^9},ExpressionUUID->"f033d58f-20d1-41d7-8ce5-\
8466aec67eec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conv10", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}], ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw"}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw", "*", "cw"}], ",", 
       RowBox[{
        RowBox[{"-", "yt"}], "*", "gy", "*", "sw"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "conv10", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conv10", " ", "=", " ", 
   RowBox[{"conv10", "/.", "input"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invconv10", " ", "=", " ", 
   RowBox[{"Inverse", "[", "conv10", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.772793103619524*^9, 3.772793109497382*^9}, {
   3.772793285586516*^9, 3.772793341455009*^9}, {3.772793604054082*^9, 
   3.7727936094359913`*^9}, {3.772793681941022*^9, 3.772793731658042*^9}, {
   3.772807679453105*^9, 3.772807681892747*^9}, 3.772870798170405*^9, {
   3.772870886220264*^9, 3.77287090556548*^9}, {3.772871001840938*^9, 
   3.7728710048417664`*^9}, {3.772871603728415*^9, 3.7728716144218884`*^9}, {
   3.7728718300566387`*^9, 3.7728718336445*^9}, {3.772871926759954*^9, 
   3.772871927171131*^9}},ExpressionUUID->"75ce3fd3-bb87-45c8-84b1-\
3a08250da340"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       SuperscriptBox["yt", "2"]}], 
      SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"gw", " ", "yt"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"cw", " ", "gw", " ", "yt"}], 
      RowBox[{
       RowBox[{"-", "gy"}], " ", "sw", " ", "yt"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SuperscriptBox["yt", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7728709026463614`*^9, 3.7728709064700403`*^9}, 
   3.772871005415287*^9, {3.77287119688583*^9, 3.772871217200013*^9}, 
   3.772871615038718*^9, {3.772871823184927*^9, 3.772871834538473*^9}, 
   3.772871932240292*^9, 3.772872157179525*^9, 3.772968334434208*^9, {
   3.772968399998931*^9, 3.772968413422727*^9}, 3.772969088657381*^9, 
   3.772969819030367*^9},ExpressionUUID->"51fcf96c-3f2f-4af0-aadf-\
c6105128c3a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "17 parameters\n",
 StyleBox["From:\t{Cphit, CphiQ3, CphiQ1, CtW, CtB, Ctphi, Cphib, CbW, CbB, \
Cphitb, Ced, Ceq,    Cld, Clq+,  Ceu,     Clu,     Clq-}\[LineSeparator]to:\t\
{cphit, cphiQ3, cphiQ-,   ctW,  ctZ,  ctphi, Cphib, CbW, CbB, cphitb, Ced, \
cQe(1), Cld, Clq+, cte(1), ctl(1), cQl-(1)} \[LineSeparator]The bottom-quark \
operator coefficients Cphib, CbW, CbB, Cld, Clq+ are not converted.", "Text",
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellChangeTimes->{{3.772968575272822*^9, 3.772968582509149*^9}, {
  3.7729686226355257`*^9, 3.772968651937502*^9}, {3.772968890615025*^9, 
  3.7729690516411448`*^9}},ExpressionUUID->"e97490cf-44e2-4ef6-b8a0-\
58d201f49a03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conv17", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}], ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw"}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw", "*", "cw"}], ",", 
       RowBox[{
        RowBox[{"-", "yt"}], "*", "gy", "*", "sw"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "conv17", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conv17", " ", "=", " ", 
   RowBox[{"conv17", "/.", "input"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invconv17", " ", "=", " ", 
   RowBox[{"Inverse", "[", "conv17", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7729686686886177`*^9, 
  3.772968695450161*^9}},ExpressionUUID->"4ea71def-8feb-4bb0-9e8d-\
b479cc022197"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       SuperscriptBox["yt", "2"]}], 
      SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"gw", " ", "yt"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"cw", " ", "gw", " ", "yt"}], 
      RowBox[{
       RowBox[{"-", "gy"}], " ", "sw", " ", "yt"}], "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SuperscriptBox["yt", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.772969088688222*^9, 
  3.772969819097159*^9},ExpressionUUID->"a03bb7cc-8972-469f-aca6-\
463c910e8b6b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "10-parameter global fit\n",
 StyleBox["The order of the parameters is: {Cphit, CphiQ3, CphiQ1, CtW, CtB, \
Ctphi, Cphib, CbW, CbB, Cphitb}", "Text"]
}], "Chapter",
 CellChangeTimes->{{3.7727781072287083`*^9, 3.77277811377103*^9}, {
  3.7727781569778547`*^9, 3.7727781585038137`*^9}, {3.772792420582087*^9, 
  3.772792597197813*^9}, {3.7727927563944387`*^9, 3.7727927577704372`*^9}, {
  3.772806490980084*^9, 3.772806494737631*^9}, {3.772806752971313*^9, 
  3.7728067537489223`*^9}},ExpressionUUID->"4126e030-605b-49d3-86ba-\
d455a5a609ba"],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC Run 2 (1)", "Subchapter",
 CellChangeTimes->{{3.7728069699912167`*^9, 
  3.772806985927102*^9}},ExpressionUUID->"53890410-8398-4380-9d24-\
c796067ddb7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "0.071"}], ",", "0.087", ",", 
       RowBox[{"-", "0.0068"}], ",", 
       RowBox[{"-", "0.0056"}], ",", "0.0014", ",", "0.079", ",", 
       RowBox[{"-", "0.0071"}], ",", "0.041", ",", "0.0031"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.071"}], ",", "1", ",", 
       RowBox[{"-", "0.056"}], ",", "0.068", ",", 
       RowBox[{"-", "0.017"}], ",", "0.00054", ",", "0.25", ",", "0.14", ",", 
       "0.12", ",", "0.00098"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.087", ",", 
       RowBox[{"-", "0.056"}], ",", "1", ",", 
       RowBox[{"-", "0.0039"}], ",", "0.012", ",", 
       RowBox[{"-", "0.0014"}], ",", "0.9", ",", "0.34", ",", "0.47", ",", 
       "0.014"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00068"}], ",", "0.068", ",", 
       RowBox[{"-", "0.0039"}], ",", "1", ",", "0.023", ",", "0.0018", ",", 
       "0.026", ",", "0.0015", ",", "0.018", ",", "0.00045"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0056"}], ",", 
       RowBox[{"-", "0.017"}], ",", "0.012", ",", "0.023", ",", "1", ",", 
       "0.0047", ",", "0.004", ",", "0.0033", ",", "0.0051", ",", "0.0014"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0014", ",", "0.00054", ",", 
       RowBox[{"-", "0.0014"}], ",", "0.0018", ",", "0.0047", ",", "1", ",", 
       "0.0013", ",", "0", ",", "0.0016", ",", 
       RowBox[{"-", "0.0018"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0.079", ",", "0.25", ",", "0.9", ",", "0.026", ",", "0.004", ",", 
       RowBox[{"-", "0.0013"}], ",", "1", ",", "0.31", ",", "0.6", ",", 
       "0.0094"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0071"}], ",", "0.14", ",", "0.34", ",", "0.0015", ",", 
       "0.0033", ",", "0", ",", "0.31", ",", "1", ",", "0.26", ",", "0.1"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0.041", ",", "0.12", ",", "0.47", ",", "0.018", ",", "0.0051", ",", 
       "0.0016", ",", "0.6", ",", "0.26", ",", "1", ",", "0.014"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0.0031", ",", "0.00098", ",", "0.014", ",", "0.00045", ",", "0.0014", 
       ",", 
       RowBox[{"-", "0.0018"}], ",", "0.0094", ",", "0.1", ",", "0.014", ",", 
       "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors1", "=", 
   RowBox[{"{", 
    RowBox[{
    "6.8", ",", "0.75", ",", "1.35", ",", "0.3", ",", "6.2", ",", "2.2", ",", 
     "2.8", ",", "2.35", ",", "18.6", ",", "5.4"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782589424893*^9, 3.772782591854578*^9}, {
   3.772787695399583*^9, 3.7727880945101433`*^9}, {3.7727945638650837`*^9, 
   3.77279457763103*^9}, {3.772805841557119*^9, 3.7728058425224037`*^9}, {
   3.772805894148306*^9, 3.7728058968617*^9}, 3.772805957381865*^9, 
   3.772806276650074*^9, 
   3.772807335275448*^9},ExpressionUUID->"3b1283f7-6b5b-440c-a9c2-\
307e699e258a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors1", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V1", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.772782557744211*^9, 3.7727826020781403`*^9}, {3.772794857561277*^9, 
   3.772794871095393*^9}, 3.772795256815744*^9, {3.772795392060656*^9, 
   3.772795403584208*^9}, {3.772795559541082*^9, 3.772795560938933*^9}, {
   3.7728058544381847`*^9, 3.772805885676259*^9}, {3.772805958491601*^9, 
   3.772805987795137*^9}},ExpressionUUID->"0e926181-d981-45c1-ade0-\
cd6c0280dd56"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"46.24`", 
      RowBox[{"-", "0.36210000000000003`"}], "0.7987000000000001`", 
      RowBox[{"-", "0.013900000000000001`"}], 
      RowBox[{"-", "0.2361`"}], "0.020900000000000002`", "1.5042`", 
      RowBox[{"-", "0.1135`"}], "5.185700000000001`", "0.11380000000000001`"},
     {
      RowBox[{"-", "0.36210000000000003`"}], "0.5625`", 
      RowBox[{"-", "0.0567`"}], "0.015300000000000001`", 
      RowBox[{"-", "0.079`"}], "0.0009000000000000001`", "0.525`", 
      "0.24680000000000002`", "1.6740000000000002`", "0.004`"},
     {"0.7987000000000001`", 
      RowBox[{"-", "0.0567`"}], "1.8225`", 
      RowBox[{"-", "0.0016`"}], "0.1004`", 
      RowBox[{"-", "0.004200000000000001`"}], "3.402`", "1.0786`", "11.8017`",
       "0.10210000000000001`"},
     {
      RowBox[{"-", "0.0014`"}], "0.015300000000000001`", 
      RowBox[{"-", "0.0016`"}], "0.09000000000000001`", 
      "0.042800000000000005`", "0.0012000000000000001`", "0.0218`", "0.0011`",
       "0.1004`", "0.0007`"},
     {
      RowBox[{"-", "0.2361`"}], 
      RowBox[{"-", "0.079`"}], "0.1004`", "0.042800000000000005`", 
      "38.440000000000005`", "0.0641`", "0.0694`", "0.048100000000000004`", 
      "0.5881000000000001`", "0.046900000000000004`"},
     {"0.020900000000000002`", "0.0009000000000000001`", 
      RowBox[{"-", "0.004200000000000001`"}], "0.0012000000000000001`", 
      "0.0641`", "4.84`", "0.008`", "0.`", "0.0655`", 
      RowBox[{"-", "0.021400000000000002`"}]},
     {"1.5042`", "0.525`", "3.402`", "0.0218`", "0.0694`", 
      RowBox[{"-", "0.008`"}], "7.840000000000001`", "2.0398`", "31.248`", 
      "0.1421`"},
     {
      RowBox[{"-", "0.1135`"}], "0.24680000000000002`", "1.0786`", "0.0011`", 
      "0.048100000000000004`", "0.`", "2.0398`", "5.5225`", 
      "11.364600000000001`", "1.2690000000000001`"},
     {"5.185700000000001`", "1.6740000000000002`", "11.8017`", "0.1004`", 
      "0.5881000000000001`", "0.0655`", "31.248`", "11.364600000000001`", 
      "345.96000000000004`", "1.4062000000000001`"},
     {"0.11380000000000001`", "0.004`", "0.10210000000000001`", "0.0007`", 
      "0.046900000000000004`", 
      RowBox[{"-", "0.021400000000000002`"}], "0.1421`", 
      "1.2690000000000001`", "1.4062000000000001`", "29.16`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727883142870913`*^9, 
   3.772795281348422*^9, {3.772795399922801*^9, 3.7727954040094624`*^9}, {
   3.772805856270444*^9, 3.772805886315929*^9}, 3.772805959135972*^9, 
   3.7728063719495773`*^9, 3.77280715213166*^9, 3.772807348024753*^9, 
   3.7728837369813747`*^9, 3.772968334469936*^9, {3.772968400021387*^9, 
   3.7729684134511213`*^9}, 3.772969088747033*^9, 
   3.772969819132268*^9},ExpressionUUID->"8426b8c4-a48b-4cb7-8554-\
f0edfa9d7311"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conversion to LHC TOP WG conventions :", "Subsection",
 CellChangeTimes->{{3.772871872785174*^9, 
  3.772871902163416*^9}},ExpressionUUID->"a33c08b0-6842-4355-b5e4-\
8280a8ee13c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invV1", " ", "=", " ", 
   RowBox[{"Inverse", "[", "V1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V1TOPWG", " ", "=", " ", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Dot", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "invconv10", "]"}], ",", 
      RowBox[{"Inverse", "[", "V1", "]"}], ",", "invconv10"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"uncertainties", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Diagonal", "[", "V1TOPWG", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"corr", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V1TOPWG", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "/", 
       RowBox[{"uncertainties", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "/", 
      RowBox[{"uncertainties", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "corr", "]"}]}], "Input",
 CellChangeTimes->{{3.772871921542884*^9, 3.77287192265431*^9}, {
  3.772883748131225*^9, 3.772883776132568*^9}, {3.772883843142686*^9, 
  3.772883905503528*^9}, {3.772968834143017*^9, 
  3.772968837166157*^9}},ExpressionUUID->"0279a47c-cf13-4a43-b49f-\
33736e5c1559"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6.675263991358534`", ",", "0.7362423519880738`", ",", "1.551638398694718`",
    ",", "0.19272680864774763`", ",", "1.0727962485265277`", ",", "2.2`", ",",
    "2.799999999999995`", ",", "2.3499999999999988`", ",", 
   "18.599999999999955`", ",", "5.300944934314131`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7728721689129257`*^9, {3.772883758156255*^9, 3.7728837769491177`*^9}, {
   3.7728838879424267`*^9, 3.772883906442518*^9}, 3.7729683345195007`*^9, {
   3.7729684000265636`*^9, 3.7729684135121117`*^9}, 3.772969088751213*^9, 
   3.772969819141531*^9},ExpressionUUID->"20417316-992b-4012-b5bd-\
3d79a3828553"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"-", "0.07099999999999496`"}], "0.10799472316065568`", 
      RowBox[{"-", "0.00679999999999963`"}], "0.0044812275242324204`", 
      "0.0014000000000000022`", "0.07900000000000004`", 
      RowBox[{"-", "0.007099999999999946`"}], "0.04099999999999993`", 
      RowBox[{"-", "0.0031000000000000146`"}]},
     {
      RowBox[{"-", "0.07100000000000006`"}], "1.`", 
      RowBox[{"-", "0.5223224571847737`"}], "0.068`", "0.027543903410523894`",
       "0.0005400000000000025`", "0.24999999999999883`", 
      "0.13999999999999937`", "0.1199999999999991`", 
      RowBox[{"-", "0.0009799999999999733`"}]},
     {"0.10799472316066003`", 
      RowBox[{"-", "0.5223224571847745`"}], "1.`", 
      RowBox[{"-", "0.035596503214027846`"}], 
      RowBox[{"-", "0.023751903892494236`"}], 
      RowBox[{"-", "0.0014519501444271677`"}], "0.6500561104134612`", 
      "0.22396093731033054`", "0.3444822891680034`", 
      RowBox[{"-", "0.011492232842491935`"}]},
     {
      RowBox[{"-", "0.0006800000000000048`"}], "0.06799999999999999`", 
      RowBox[{"-", "0.03559650321402776`"}], "0.9999999999999998`", 
      "0.13446511854488385`", "0.0018`", "0.025999999999999947`", 
      "0.00149999999999994`", "0.0179999999999999`", 
      RowBox[{"-", "0.00044999999999999766`"}]},
     {"0.0054436726210580905`", "0.027543903410523922`", 
      RowBox[{"-", "0.023751903892494302`"}], "0.13446511854488388`", "1.`", 
      RowBox[{"-", "0.004375476401306197`"}], "0.00012409692083839775`", 
      RowBox[{"-", "0.0030350023412357135`"}], 
      RowBox[{"-", "0.002224299827387093`"}], "0.0013168847194620352`"},
     {"0.001399999999999999`", "0.0005400000000000151`", 
      RowBox[{"-", "0.0014519501444271673`"}], "0.0018000000000000002`", 
      RowBox[{"-", "0.004375476401306195`"}], "0.9999999999999999`", 
      "0.0012999999999999921`", 
      RowBox[{"-", "4.1213196674101264`*^-18"}], "0.0015999999999999877`", 
      "0.0018000000000000002`"},
     {"0.07900000000000033`", "0.24999999999999853`", "0.6500561104134622`", 
      "0.02599999999999984`", "0.0001240969208384094`", 
      RowBox[{"-", "0.0013000000000000214`"}], "0.9999999999999998`", 
      "0.3099999999999989`", "0.5999999999999933`", 
      RowBox[{"-", "0.00939999999999991`"}]},
     {
      RowBox[{"-", "0.007099999999999905`"}], "0.13999999999999913`", 
      "0.2239609373103316`", "0.0014999999999999105`", 
      RowBox[{"-", "0.003035002341235708`"}], 
      RowBox[{"-", "6.805867312236284`*^-18"}], "0.30999999999999955`", "1.`",
       "0.25999999999999773`", 
      RowBox[{"-", "0.1`"}]},
     {"0.04100000000000025`", "0.11999999999999908`", "0.34448228916801044`", 
      "0.01799999999999992`", 
      RowBox[{"-", "0.0022242998273871648`"}], "0.0015999999999999931`", 
      "0.6000000000000006`", "0.2599999999999999`", "0.9999999999999999`", 
      RowBox[{"-", "0.013999999999999985`"}]},
     {
      RowBox[{"-", "0.00310000000000001`"}], 
      RowBox[{"-", "0.0009799999999999154`"}], 
      RowBox[{"-", "0.011492232842492053`"}], 
      RowBox[{"-", "0.0004499999999999943`"}], "0.001316884719462037`", 
      "0.0018000000000000004`", 
      RowBox[{"-", "0.009399999999999993`"}], 
      RowBox[{"-", "0.09999999999999998`"}], 
      RowBox[{"-", "0.013999999999999943`"}], "0.9999999999999999`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7728721689129257`*^9, {3.772883758156255*^9, 3.7728837769491177`*^9}, {
   3.7728838879424267`*^9, 3.772883906442518*^9}, 3.7729683345195007`*^9, {
   3.7729684000265636`*^9, 3.7729684135121117`*^9}, 3.772969088751213*^9, 
   3.77296981916257*^9},ExpressionUUID->"b84e474d-b8d4-4e3c-8f85-\
9cd9de4999b6"]
}, Open  ]],

Cell[TextData[{
 "These are the uncertainties and the correlation matrix applying on:\
\[LineSeparator]",
 StyleBox["{cphit, cphiQ3, cphiQ-, ctW, ctZ, ctphi, Cphib, CbW, CbB, cphitb}",
   "Text",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.77288380936061*^9, 3.772883836594842*^9}, {
  3.7728839159021997`*^9, 3.7728839217183733`*^9}, {3.772968274141605*^9, 
  3.7729683177742023`*^9}},ExpressionUUID->"9f165b47-21cc-40a4-a2e7-\
cb79f87c2ab7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["10-parameter global fit - measurements centered in the SM", "Chapter",
 CellChangeTimes->{{3.7727781072287083`*^9, 3.77277811377103*^9}, {
  3.7728072170881042`*^9, 
  3.772807221990061*^9}},ExpressionUUID->"15daaa92-8905-44bf-a1d7-\
ad5fefc7badf"],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC Run 2 (2)", "Subchapter",
 CellChangeTimes->{{3.7728070006369467`*^9, 
  3.772807010644638*^9}},ExpressionUUID->"a9be818c-04d0-4605-a290-\
5b3590288f2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "0.14"}], ",", "0.15", ",", 
       RowBox[{"-", "0.012"}], ",", 
       RowBox[{"-", "0.0021"}], ",", 
       RowBox[{"-", "0.00082"}], ",", "0.09", ",", "0.016", ",", "0.055", ",",
        "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.14"}], ",", "1", ",", 
       RowBox[{"-", "0.32"}], ",", "0.056", ",", 
       RowBox[{"-", "0.036"}], ",", "0.0045", ",", "0.23", ",", "0.067", ",", 
       "0.062", ",", "0.0015"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15", ",", 
       RowBox[{"-", "0.32"}], ",", "1", ",", 
       RowBox[{"-", "0.027"}], ",", "0.02", ",", "0.032", ",", "0.78", ",", 
       "0.26", ",", "0.35", ",", 
       RowBox[{"-", "0.0036"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.012"}], ",", "0.056", ",", 
       RowBox[{"-", "0.027"}], ",", "1", ",", 
       RowBox[{"-", "0.0076"}], ",", "0.002", ",", "0.011", ",", 
       RowBox[{"-", "0.011"}], ",", "0.0054", ",", 
       RowBox[{"-", "0.0024"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0021"}], ",", 
       RowBox[{"-", "0.036"}], ",", "0.02", ",", 
       RowBox[{"-", "0.0076"}], ",", "1", ",", 
       RowBox[{"-", "0.0029"}], ",", 
       RowBox[{"-", "0.00097"}], ",", "0.0062", ",", "0.0023", ",", 
       "0.00028"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00082"}], ",", "0.0045", ",", "0.032", ",", "0.002", 
       ",", 
       RowBox[{"-", "0.0029"}], ",", "1", ",", "0.028", ",", 
       RowBox[{"-", "0.0068"}], ",", 
       RowBox[{"-", "0.0032"}], ",", "0.00089"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.09", ",", "0.23", ",", "0.78", ",", "0.011", ",", 
       RowBox[{"-", "0.00097"}], ",", "0.028", ",", "1", ",", "0.29", ",", 
       "0.53", ",", 
       RowBox[{"-", "0.0037"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.016", ",", "0.067", ",", "0.26", ",", 
       RowBox[{"-", "0.011"}], ",", "0.0062", ",", 
       RowBox[{"-", "0.0068"}], ",", "0.29", ",", "1", ",", "0.22", ",", 
       "0.02"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.055", ",", "0.062", ",", "0.35", ",", "0.0054", ",", "0.0023", ",", 
       RowBox[{"-", "0.0032"}], ",", "0.53", ",", "0.22", ",", "1", ",", 
       RowBox[{"-", "0.0043"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.0015", ",", 
       RowBox[{"-", "0.0036"}], ",", 
       RowBox[{"-", "0.0024"}], ",", "0.00028", ",", "0.00089", ",", 
       RowBox[{"-", "0.0037"}], ",", "0.02", ",", 
       RowBox[{"-", "0.0043"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "6.8", ",", "0.72", ",", "0.96", ",", "0.32", ",", "5.2", ",", "2.1", ",",
      "1.35", ",", "2.16", ",", "13.5", ",", "4.8"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782605288086*^9, 3.772782607470148*^9}, {
   3.772782833380669*^9, 3.77278324775979*^9}, {3.772783294184309*^9, 
   3.772783307007573*^9}, 3.7727834032008963`*^9, 3.772806282528874*^9, 
   3.772807357156048*^9},ExpressionUUID->"f6416ab0-eb9d-4e0b-91b7-\
e63a5e898cde"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors2", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V2", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.772782557744211*^9, 3.772782565791683*^9}, {3.772782612142125*^9, 
   3.7727826224935503`*^9}, {3.7728059911606703`*^9, 3.772805995128592*^9}, 
   3.772806034434278*^9, {3.772806286328875*^9, 3.772806296961837*^9}, {
   3.772807364850621*^9, 
   3.772807366360523*^9}},ExpressionUUID->"046b75c8-fe3a-49a4-a091-\
2d2d804ff5d1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"46.24`", 
      RowBox[{"-", "0.6854`"}], "0.9792000000000001`", 
      RowBox[{"-", "0.0261`"}], 
      RowBox[{"-", "0.0743`"}], 
      RowBox[{"-", "0.0117`"}], "0.8262`", "0.23500000000000001`", "5.049`", 
      "0.`"},
     {
      RowBox[{"-", "0.6854`"}], "0.5184`", 
      RowBox[{"-", "0.2212`"}], "0.0129`", 
      RowBox[{"-", "0.1348`"}], "0.0068000000000000005`", 
      "0.22360000000000002`", "0.1042`", "0.6026`", "0.005200000000000001`"},
     {"0.9792000000000001`", 
      RowBox[{"-", "0.2212`"}], "0.9216000000000001`", 
      RowBox[{"-", "0.0083`"}], "0.0998`", "0.0645`", "1.0109000000000001`", 
      "0.5391`", "4.5360000000000005`", 
      RowBox[{"-", "0.0166`"}]},
     {
      RowBox[{"-", "0.0261`"}], "0.0129`", 
      RowBox[{"-", "0.0083`"}], "0.1024`", 
      RowBox[{"-", "0.0126`"}], "0.0013000000000000002`", 
      "0.0048000000000000004`", 
      RowBox[{"-", "0.0076`"}], "0.0233`", 
      RowBox[{"-", "0.0037`"}]},
     {
      RowBox[{"-", "0.0743`"}], 
      RowBox[{"-", "0.1348`"}], "0.0998`", 
      RowBox[{"-", "0.0126`"}], "27.040000000000003`", 
      RowBox[{"-", "0.0317`"}], 
      RowBox[{"-", "0.0068000000000000005`"}], "0.06960000000000001`", 
      "0.1615`", "0.007`"},
     {
      RowBox[{"-", "0.0117`"}], "0.0068000000000000005`", "0.0645`", 
      "0.0013000000000000002`", 
      RowBox[{"-", "0.0317`"}], "4.41`", "0.0794`", 
      RowBox[{"-", "0.0308`"}], 
      RowBox[{"-", "0.0907`"}], "0.009000000000000001`"},
     {"0.8262`", "0.22360000000000002`", "1.0109000000000001`", 
      "0.0048000000000000004`", 
      RowBox[{"-", "0.0068000000000000005`"}], "0.0794`", "1.8225`", 
      "0.8456`", "9.6593`", 
      RowBox[{"-", "0.024`"}]},
     {"0.23500000000000001`", "0.1042`", "0.5391`", 
      RowBox[{"-", "0.0076`"}], "0.06960000000000001`", 
      RowBox[{"-", "0.0308`"}], "0.8456`", "4.6656`", "6.4152000000000005`", 
      "0.2074`"},
     {"5.049`", "0.6026`", "4.5360000000000005`", "0.0233`", "0.1615`", 
      RowBox[{"-", "0.0907`"}], "9.6593`", "6.4152000000000005`", "182.25`", 
      RowBox[{"-", "0.2786`"}]},
     {"0.`", "0.005200000000000001`", 
      RowBox[{"-", "0.0166`"}], 
      RowBox[{"-", "0.0037`"}], "0.007`", "0.009000000000000001`", 
      RowBox[{"-", "0.024`"}], "0.2074`", 
      RowBox[{"-", "0.2786`"}], "23.040000000000003`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.772806297324749*^9, 3.772806372300535*^9, 3.772807152414097*^9, 
   3.772807366872856*^9, 3.7729683345494347`*^9, {3.772968400053278*^9, 
   3.772968413538218*^9}, 3.772969088793005*^9, 
   3.772969819197268*^9},ExpressionUUID->"d7cfd9e7-9947-4907-a21b-\
b169a6d5d5ea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S1(3)", "Subchapter",
 CellChangeTimes->{{3.7728070278696404`*^9, 
  3.772807032987885*^9}},ExpressionUUID->"f8adb5b3-63cc-4a43-8b68-\
9d57280a65fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "0.19"}], ",", "0.19", ",", 
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"-", "0.0046"}], ",", 
       RowBox[{"-", "0.0019"}], ",", "0.071", ",", "0.011", ",", "0.031", ",",
        "0.0021"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.19"}], ",", "1", ",", 
       RowBox[{"-", "0.48"}], ",", "0.048", ",", 
       RowBox[{"-", "0.038"}], ",", 
       RowBox[{"-", "0.00027"}], ",", "0.26", ",", "0.077", ",", "0.079", ",",
        "0.0047"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.19", ",", 
       RowBox[{"-", "0.48"}], ",", "1", ",", 
       RowBox[{"-", "0.024"}], ",", "0.042", ",", "0.001", ",", "0.65", ",", 
       "0.21", ",", "0.24", ",", 
       RowBox[{"-", "0.014"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.013"}], ",", "0.048", ",", 
       RowBox[{"-", "0.024"}], ",", "1", ",", 
       RowBox[{"-", "0.0055"}], ",", "0.0061", ",", "0.019", ",", 
       RowBox[{"-", "0.00031"}], ",", "0.00055", ",", "0.0017"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0046"}], ",", 
       RowBox[{"-", "0.038"}], ",", "0.042", ",", 
       RowBox[{"-", "0.0055"}], ",", "1", ",", "0.0075", ",", "0.012", ",", 
       RowBox[{"-", "0.00032"}], ",", "0.00058", ",", "0.0026"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0019"}], ",", 
       RowBox[{"-", "0.00027"}], ",", "0.001", ",", "0.0061", ",", "0.0075", 
       ",", "1", ",", "0.0064", ",", "0.0025", ",", "0.01", ",", "0.00042"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0.071", ",", "0.26", ",", "0.65", ",", "0.019", ",", "0.012", ",", 
       "0.0064", ",", "1", ",", "0.29", ",", "0.48", ",", 
       RowBox[{"-", "0.012"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.011", ",", "0.077", ",", "0.21", ",", 
       RowBox[{"-", "0.00031"}], ",", 
       RowBox[{"-", "0.00032"}], ",", "0.0025", ",", "0.29", ",", "1", ",", 
       "0.21", ",", 
       RowBox[{"-", "0.0046"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0.031", ",", "0.079", ",", "0.24", ",", "0.00055", ",", "0.00058", ",",
        "0.01", ",", "0.48", ",", "0.21", ",", "1", ",", 
       RowBox[{"-", "0.017"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0021", ",", "0.0047", ",", 
       RowBox[{"-", "0.014"}], ",", "0.0017", ",", "0.0026", ",", "0.00042", 
       ",", 
       RowBox[{"-", "0.012"}], ",", 
       RowBox[{"-", "0.0046"}], ",", 
       RowBox[{"-", "0.017"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors3", "=", 
   RowBox[{"{", 
    RowBox[{
    "6.27", ",", "0.63", ",", "0.715", ",", "0.26", ",", "4.8", ",", "2", ",",
      "0.99", ",", "1.9", ",", "11.55", ",", "4.2"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782626534355*^9, 3.772782628189341*^9}, 
   3.772788457648827*^9, 3.772805529408291*^9, 3.772806048415513*^9, {
   3.772807378083028*^9, 
   3.772807378513627*^9}},ExpressionUUID->"2c86a297-6157-4cff-b33b-\
15cfc668bbb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr3", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors3", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V3", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
  3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
  3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
  3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
  3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
  3.772782557744211*^9, 3.772782565791683*^9}, {3.772782631901704*^9, 
  3.7727826384530487`*^9}, {3.772806039729084*^9, 
  3.772806083321834*^9}},ExpressionUUID->"0488b765-dc00-4281-920d-\
5f729a25daad"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"39.3129`", 
      RowBox[{"-", "0.7505000000000001`"}], "0.8518`", 
      RowBox[{"-", "0.0212`"}], 
      RowBox[{"-", "0.1384`"}], 
      RowBox[{"-", "0.0238`"}], "0.44070000000000004`", "0.131`", "2.245`", 
      "0.0553`"},
     {
      RowBox[{"-", "0.7505000000000001`"}], "0.39690000000000003`", 
      RowBox[{"-", "0.2162`"}], "0.0079`", 
      RowBox[{"-", "0.1149`"}], 
      RowBox[{"-", "0.00030000000000000003`"}], "0.1622`", "0.0922`", 
      "0.5748`", "0.012400000000000001`"},
     {"0.8518`", 
      RowBox[{"-", "0.2162`"}], "0.5112`", 
      RowBox[{"-", "0.0045000000000000005`"}], "0.1441`", "0.0014`", 
      "0.4601`", "0.2853`", "1.982`", 
      RowBox[{"-", "0.042`"}]},
     {
      RowBox[{"-", "0.0212`"}], "0.0079`", 
      RowBox[{"-", "0.0045000000000000005`"}], "0.06760000000000001`", 
      RowBox[{"-", "0.006900000000000001`"}], "0.0032`", "0.0049`", 
      RowBox[{"-", "0.0002`"}], "0.0017000000000000001`", "0.0019`"},
     {
      RowBox[{"-", "0.1384`"}], 
      RowBox[{"-", "0.1149`"}], "0.1441`", 
      RowBox[{"-", "0.006900000000000001`"}], "23.040000000000003`", 
      "0.07200000000000001`", "0.057`", 
      RowBox[{"-", "0.0029000000000000002`"}], "0.0322`", "0.0524`"},
     {
      RowBox[{"-", "0.0238`"}], 
      RowBox[{"-", "0.00030000000000000003`"}], "0.0014`", "0.0032`", 
      "0.07200000000000001`", "4.`", "0.012700000000000001`", "0.0095`", 
      "0.231`", "0.0035`"},
     {"0.44070000000000004`", "0.1622`", "0.4601`", "0.0049`", "0.057`", 
      "0.012700000000000001`", "0.9801000000000001`", "0.5455`", "5.4886`", 
      RowBox[{"-", "0.0499`"}]},
     {"0.131`", "0.0922`", "0.2853`", 
      RowBox[{"-", "0.0002`"}], 
      RowBox[{"-", "0.0029000000000000002`"}], "0.0095`", "0.5455`", 
      "3.6100000000000003`", "4.6084000000000005`", 
      RowBox[{"-", "0.0367`"}]},
     {"2.245`", "0.5748`", "1.982`", "0.0017000000000000001`", "0.0322`", 
      "0.231`", "5.4886`", "4.6084000000000005`", "133.4025`", 
      RowBox[{"-", "0.8247`"}]},
     {"0.0553`", "0.012400000000000001`", 
      RowBox[{"-", "0.042`"}], "0.0019`", "0.0524`", "0.0035`", 
      RowBox[{"-", "0.0499`"}], 
      RowBox[{"-", "0.0367`"}], 
      RowBox[{"-", "0.8247`"}], "17.64`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727952823477*^9, 
   3.7728055522678947`*^9, {3.772806042446373*^9, 3.772806056436204*^9}, 
   3.772806372635091*^9, 3.772807152715023*^9, 3.7728073853458633`*^9, 
   3.772968334573832*^9, {3.772968400078484*^9, 3.772968413560638*^9}, 
   3.772969088818342*^9, 
   3.772969819230111*^9},ExpressionUUID->"46e36701-8599-49fe-ae00-\
fe1d1750d6d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S2 (4)", "Subchapter",
 CellChangeTimes->{{3.772807047941094*^9, 
  3.7728070554432507`*^9}},ExpressionUUID->"3e562f70-4c40-4804-b5a4-\
ebf457bd1d23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "0.083"}], ",", "0.26", ",", 
       RowBox[{"-", "0.023"}], ",", 
       RowBox[{"-", "0.049"}], ",", 
       RowBox[{"-", "0.0024"}], ",", "0.27", ",", "0.012", ",", "0.067", ",", 
       "0.0073"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.083"}], ",", "1", ",", 
       RowBox[{"-", "0.4"}], ",", 
       RowBox[{"-", "0.031"}], ",", 
       RowBox[{"-", "0.0086"}], ",", 
       RowBox[{"-", "0.0009"}], ",", "0.046", ",", "0.0073", ",", 
       RowBox[{"-", "0.021"}], ",", 
       RowBox[{"-", "0.00016"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.26", ",", 
       RowBox[{"-", "0.4"}], ",", "1", ",", "0.0046", ",", 
       RowBox[{"-", "0.0096"}], ",", 
       RowBox[{"-", "0.0055"}], ",", "0.8", ",", "0.15", ",", "0.16", ",", 
       "0.0025"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.023"}], ",", 
       RowBox[{"-", "0.031"}], ",", "0.0046", ",", "1", ",", 
       RowBox[{"-", "0.03"}], ",", 
       RowBox[{"-", "0.00047"}], ",", "0.00029", ",", 
       RowBox[{"-", "0.0011"}], ",", "0.0019", ",", 
       RowBox[{"-", "0.0015"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.049"}], ",", 
       RowBox[{"-", "0.0086"}], ",", 
       RowBox[{"-", "0.0096"}], ",", 
       RowBox[{"-", "0.03"}], ",", "1", ",", "0.018", ",", 
       RowBox[{"-", "0.02"}], ",", "0.0037", ",", 
       RowBox[{"-", "0.0065"}], ",", 
       RowBox[{"-", "0.00064"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"-", "0.0009"}], ",", 
       RowBox[{"-", "0.0055"}], ",", 
       RowBox[{"-", "0.00047"}], ",", "0.018", ",", "1", ",", 
       RowBox[{"-", "0.0056"}], ",", "0.0035", ",", "0.0017", ",", 
       RowBox[{"-", "0.0027"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.27", ",", "0.046", ",", "0.8", ",", "0.00029", ",", 
       RowBox[{"-", "0.02"}], ",", 
       RowBox[{"-", "0.0056"}], ",", "1", ",", "0.17", ",", "0.27", ",", 
       "0.0028"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.012", ",", "0.0073", ",", "0.15", ",", 
       RowBox[{"-", "0.0011"}], ",", "0.0037", ",", "0.0035", ",", "0.17", 
       ",", "1", ",", "0.11", ",", "0.022"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.067", ",", 
       RowBox[{"-", "0.021"}], ",", "0.16", ",", "0.0019", ",", 
       RowBox[{"-", "0.0065"}], ",", 
       RowBox[{"-", "0.0017"}], ",", "0.27", ",", "0.11", ",", "1", ",", 
       "0.012"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0073", ",", 
       RowBox[{"-", "0.00016"}], ",", "0.0025", ",", 
       RowBox[{"-", "0.0015"}], ",", 
       RowBox[{"-", "0.00064"}], ",", 
       RowBox[{"-", "0.0027"}], ",", "0.0028", ",", "0.022", ",", "0.012", 
       ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors4", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.66", ",", "0.175", ",", "0.3", ",", "0.06", ",", "3.8", ",", "0.54", 
     ",", "0.6", ",", "1.36", ",", "8.25", ",", "3"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782641533607*^9, 3.772782644348979*^9}, 
   3.772788463941496*^9, 3.772805557159255*^9, 3.772806343736992*^9, {
   3.772807392107053*^9, 
   3.7728073924656353`*^9}},ExpressionUUID->"7a95997a-f28f-4a52-bcca-\
d860ac06c88f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr4", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors4", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V4", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
  3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
  3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
  3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
  3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
  3.772782557744211*^9, 3.772782565791683*^9}, {3.7727826476210747`*^9, 
  3.772782653012656*^9}, {3.772806089086322*^9, 
  3.77280610797677*^9}},ExpressionUUID->"e8f45b4f-f6e6-4f66-bd3d-\
30a8725f67a1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7.0756000000000006`", 
      RowBox[{"-", "0.0386`"}], "0.20750000000000002`", 
      RowBox[{"-", "0.0037`"}], 
      RowBox[{"-", "0.4953`"}], 
      RowBox[{"-", "0.0034000000000000002`"}], "0.4309`", "0.0434`", 
      "1.4703000000000002`", "0.058300000000000005`"},
     {
      RowBox[{"-", "0.0386`"}], "0.030600000000000002`", 
      RowBox[{"-", "0.021`"}], 
      RowBox[{"-", "0.00030000000000000003`"}], 
      RowBox[{"-", "0.0057`"}], 
      RowBox[{"-", "0.0001`"}], "0.0048000000000000004`", 
      "0.0017000000000000001`", 
      RowBox[{"-", "0.0303`"}], 
      RowBox[{"-", "0.0001`"}]},
     {"0.20750000000000002`", 
      RowBox[{"-", "0.021`"}], "0.09000000000000001`", "0.0001`", 
      RowBox[{"-", "0.0109`"}], 
      RowBox[{"-", "0.0009000000000000001`"}], "0.14400000000000002`", 
      "0.061200000000000004`", "0.396`", "0.0022`"},
     {
      RowBox[{"-", "0.0037`"}], 
      RowBox[{"-", "0.00030000000000000003`"}], "0.0001`", 
      "0.0036000000000000003`", 
      RowBox[{"-", "0.0068000000000000005`"}], "0.`", "0.`", 
      RowBox[{"-", "0.0001`"}], "0.0009000000000000001`", 
      RowBox[{"-", "0.00030000000000000003`"}]},
     {
      RowBox[{"-", "0.4953`"}], 
      RowBox[{"-", "0.0057`"}], 
      RowBox[{"-", "0.0109`"}], 
      RowBox[{"-", "0.0068000000000000005`"}], "14.440000000000001`", 
      "0.0369`", 
      RowBox[{"-", "0.0456`"}], "0.019100000000000002`", 
      RowBox[{"-", "0.2038`"}], 
      RowBox[{"-", "0.0073`"}]},
     {
      RowBox[{"-", "0.0034000000000000002`"}], 
      RowBox[{"-", "0.0001`"}], 
      RowBox[{"-", "0.0009000000000000001`"}], "0.`", "0.0369`", "0.2916`", 
      RowBox[{"-", "0.0018000000000000002`"}], "0.0026000000000000003`", 
      "0.0076`", 
      RowBox[{"-", "0.0044`"}]},
     {"0.4309`", "0.0048000000000000004`", "0.14400000000000002`", "0.`", 
      RowBox[{"-", "0.0456`"}], 
      RowBox[{"-", "0.0018000000000000002`"}], "0.36000000000000004`", 
      "0.13870000000000002`", "1.3365`", "0.005`"},
     {"0.0434`", "0.0017000000000000001`", "0.061200000000000004`", 
      RowBox[{"-", "0.0001`"}], "0.019100000000000002`", 
      "0.0026000000000000003`", "0.13870000000000002`", "1.8496000000000001`",
       "1.2342`", "0.0898`"},
     {"1.4703000000000002`", 
      RowBox[{"-", "0.0303`"}], "0.396`", "0.0009000000000000001`", 
      RowBox[{"-", "0.2038`"}], 
      RowBox[{"-", "0.0076`"}], "1.3365`", "1.2342`", "68.0625`", 
      "0.29700000000000004`"},
     {"0.058300000000000005`", 
      RowBox[{"-", "0.0001`"}], "0.0022`", 
      RowBox[{"-", "0.00030000000000000003`"}], 
      RowBox[{"-", "0.0073`"}], 
      RowBox[{"-", "0.0044`"}], "0.005`", "0.0898`", "0.29700000000000004`", 
      "9.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727952828170767`*^9, 
   3.772805569789565*^9, 3.7728060927518797`*^9, 3.772806372989897*^9, 
   3.77280715297897*^9, 3.77280740161506*^9, 3.772968334600285*^9, {
   3.772968400103766*^9, 3.772968413583962*^9}, 3.7729690888410873`*^9, 
   3.772969819266038*^9},ExpressionUUID->"0d00b994-090d-4113-8ae9-\
eb2ec1affe64"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S2 + ILC250 (5)", "Subchapter",
 CellChangeTimes->{{3.772807071828259*^9, 
  3.772807081250442*^9}},ExpressionUUID->"e11ebbd2-ea30-48f4-b97a-\
f0e01cb069c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0.18", ",", 
       RowBox[{"-", "0.18"}], ",", 
       RowBox[{"-", "0.045"}], ",", "0.024", ",", 
       RowBox[{"-", "0.0034"}], ",", 
       RowBox[{"-", "0.0016"}], ",", "0.0028", ",", 
       RowBox[{"-", "0.0029"}], ",", "0.0071"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.18", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "0.031"}], ",", 
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"-", "0.0056"}], ",", 
       RowBox[{"-", "0.025"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.0013"}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.18"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0.031", ",", "0.013", ",", 
       "0.0056", ",", 
       RowBox[{"-", "0.0099"}], ",", "0.0035", ",", "0.00081", ",", "0.01"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.045"}], ",", 
       RowBox[{"-", "0.031"}], ",", "0.031", ",", "1", ",", 
       RowBox[{"-", "0.034"}], ",", 
       RowBox[{"-", "0.0011"}], ",", 
       RowBox[{"-", "0.00067"}], ",", "0.0064", ",", "0.0083", ",", 
       RowBox[{"-", "0.0042"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.024", ",", 
       RowBox[{"-", "0.013"}], ",", "0.013", ",", 
       RowBox[{"-", "0.034"}], ",", "1", ",", "0.017", ",", "0.0012", ",", 
       RowBox[{"-", "0.0015"}], ",", "0.0025", ",", 
       RowBox[{"-", "0.0059"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0034"}], ",", 
       RowBox[{"-", "0.0056"}], ",", "0.0056", ",", 
       RowBox[{"-", "0.0011"}], ",", "0.017", ",", "1", ",", 
       RowBox[{"-", "0.00097"}], ",", "0.00079", ",", 
       RowBox[{"-", "0.00014"}], ",", 
       RowBox[{"-", "0.0013"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0016"}], ",", 
       RowBox[{"-", "0.025"}], ",", 
       RowBox[{"-", "0.0099"}], ",", 
       RowBox[{"-", "0.00067"}], ",", "0.0012", ",", 
       RowBox[{"-", "0.00097"}], ",", "1", ",", "0.012", ",", "0.0098", ",", 
       "0.0034"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0028", ",", 
       RowBox[{"-", "0.0038"}], ",", "0.0035", ",", "0.0064", ",", 
       RowBox[{"-", "0.0015"}], ",", "0.00079", ",", "0.012", ",", "1", ",", 
       "0.3", ",", "0.001"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0029"}], ",", 
       RowBox[{"-", "0.0013"}], ",", "0.00081", ",", "0.0083", ",", "0.0025", 
       ",", 
       RowBox[{"-", "0.00014"}], ",", "0.0098", ",", "0.3", ",", "1", ",", 
       RowBox[{"-", "0.00071"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0071", ",", 
       RowBox[{"-", "0.01"}], ",", "0.01", ",", 
       RowBox[{"-", "0.0042"}], ",", 
       RowBox[{"-", "0.0059"}], ",", 
       RowBox[{"-", "0.0013"}], ",", "0.0034", ",", "0.001", ",", 
       RowBox[{"-", "0.00071"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors5", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.68", ",", "0.15", ",", "0.15", ",", "0.06", ",", "3.8", ",", "0.54", 
     ",", "0.0156", ",", "0.168", ",", "0.24", ",", "3"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, 3.772788470989205*^9, 3.772805600615426*^9, 
   3.77280611730129*^9, {3.7728074094188232`*^9, 
   3.772807410016871*^9}},ExpressionUUID->"4634dce3-a547-4a5d-83c6-\
d124adf973e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr5", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors5", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors5", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V5", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
  3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
  3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
  3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
  3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
  3.772782557744211*^9, 3.772782565791683*^9}, {3.772806112335115*^9, 
  3.772806141253669*^9}},ExpressionUUID->"df4e948b-5ab3-4876-85e4-\
debf603ccf55"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2.8224`", "0.0454`", 
      RowBox[{"-", "0.0454`"}], 
      RowBox[{"-", "0.0045000000000000005`"}], "0.1532`", 
      RowBox[{"-", "0.0031000000000000003`"}], "0.`", "0.0008`", 
      RowBox[{"-", "0.0012000000000000001`"}], "0.0358`"},
     {"0.0454`", "0.022500000000000003`", 
      RowBox[{"-", "0.022500000000000003`"}], 
      RowBox[{"-", "0.00030000000000000003`"}], 
      RowBox[{"-", "0.0074`"}], 
      RowBox[{"-", "0.0005`"}], 
      RowBox[{"-", "0.0001`"}], 
      RowBox[{"-", "0.0001`"}], "0.`", 
      RowBox[{"-", "0.0045000000000000005`"}]},
     {
      RowBox[{"-", "0.0454`"}], 
      RowBox[{"-", "0.022500000000000003`"}], "0.022500000000000003`", 
      "0.00030000000000000003`", "0.0074`", "0.0005`", "0.`", "0.0001`", 
      "0.`", "0.0045000000000000005`"},
     {
      RowBox[{"-", "0.0045000000000000005`"}], 
      RowBox[{"-", "0.00030000000000000003`"}], "0.00030000000000000003`", 
      "0.0036000000000000003`", 
      RowBox[{"-", "0.0078000000000000005`"}], "0.`", "0.`", "0.0001`", 
      "0.0001`", 
      RowBox[{"-", "0.0008`"}]},
     {"0.1532`", 
      RowBox[{"-", "0.0074`"}], "0.0074`", 
      RowBox[{"-", "0.0078000000000000005`"}], "14.440000000000001`", 
      "0.0349`", "0.0001`", 
      RowBox[{"-", "0.001`"}], "0.0023`", 
      RowBox[{"-", "0.0673`"}]},
     {
      RowBox[{"-", "0.0031000000000000003`"}], 
      RowBox[{"-", "0.0005`"}], "0.0005`", "0.`", "0.0349`", "0.2916`", "0.`",
       "0.0001`", "0.`", 
      RowBox[{"-", "0.0021000000000000003`"}]},
     {"0.`", 
      RowBox[{"-", "0.0001`"}], "0.`", "0.`", "0.0001`", "0.`", "0.0002`", 
      "0.`", "0.`", "0.0002`"},
     {"0.0008`", 
      RowBox[{"-", "0.0001`"}], "0.0001`", "0.0001`", 
      RowBox[{"-", "0.001`"}], "0.0001`", "0.`", "0.028200000000000003`", 
      "0.012100000000000001`", "0.0005`"},
     {
      RowBox[{"-", "0.0012000000000000001`"}], "0.`", "0.`", "0.0001`", 
      "0.0023`", "0.`", "0.`", "0.012100000000000001`", 
      "0.057600000000000005`", 
      RowBox[{"-", "0.0005`"}]},
     {"0.0358`", 
      RowBox[{"-", "0.0045000000000000005`"}], "0.0045000000000000005`", 
      RowBox[{"-", "0.0008`"}], 
      RowBox[{"-", "0.0673`"}], 
      RowBox[{"-", "0.0021000000000000003`"}], "0.0002`", "0.0005`", 
      RowBox[{"-", "0.0005`"}], "9.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727952833730917`*^9, 
   3.772805607020627*^9, 3.7728061202589197`*^9, 3.772806373316429*^9, 
   3.7728071532960987`*^9, 3.772807415751791*^9, 3.772968334624831*^9, {
   3.7729684001281977`*^9, 3.772968413608581*^9}, 3.772969088865224*^9, 
   3.772969819299406*^9},ExpressionUUID->"8789a085-4a6f-48c0-b58f-\
c1628a873280"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S2 + ILC250 + ILC500 (6)", "Subchapter",
 CellChangeTimes->{{3.772807094339522*^9, 
  3.772807108257568*^9}},ExpressionUUID->"1e8ef6ea-2c3a-4352-bb20-\
d3d4bc9342f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "0.74"}], ",", "0.74", ",", "0.93", ",", 
       RowBox[{"-", "0.9"}], ",", "0.00045", ",", 
       RowBox[{"-", "0.0019"}], ",", 
       RowBox[{"-", "0.0012"}], ",", "0.00058", ",", "0.0011"}], "}"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.74"}], ",", "1", ",", 
       RowBox[{"-", "0.72"}], ",", 
       RowBox[{"-", "0.87"}], ",", "0.86", ",", "0.0014", ",", "0.065", ",", 
       "0.0014", ",", "0.0003", ",", 
       RowBox[{"-", "0.0014"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.74", ",", 
       RowBox[{"-", "0.72"}], ",", "1", ",", "0.87", ",", 
       RowBox[{"-", "0.86"}], ",", "0.00058", ",", "0.06", ",", "0.00016", 
       ",", "0.0022", ",", 
       RowBox[{"-", "0.00049"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.93", ",", 
       RowBox[{"-", "0.87"}], ",", "0.87", ",", "1", ",", 
       RowBox[{"-", "0.97"}], ",", "0.00024", ",", 
       RowBox[{"-", "0.0022"}], ",", 
       RowBox[{"-", "0.00059"}], ",", "0.0012", ",", "0.00084"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9"}], ",", "0.86", ",", 
       RowBox[{"-", "0.86"}], ",", 
       RowBox[{"-", "0.97"}], ",", "1", ",", "0.000018", ",", "0.0025", ",", 
       "0.00039", ",", 
       RowBox[{"-", "0.00094"}], ",", 
       RowBox[{"-", "0.00097"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.00045", ",", "0.0014", ",", "0.00058", ",", "0.00024", ",", 
       "0.000018", ",", "1", ",", "0.0018", ",", 
       RowBox[{"-", "0.00016"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"-", "0.00036"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0019"}], ",", "0.065", ",", "0.06", ",", 
       RowBox[{"-", "0.0022"}], ",", "0.0025", ",", "0.0018", ",", "1", ",", 
       RowBox[{"-", "0.0017"}], ",", 
       RowBox[{"-", "0.0061"}], ",", 
       RowBox[{"-", "0.0027"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0012"}], ",", "0.0014", ",", "0.00016", ",", 
       RowBox[{"-", "0.00059"}], ",", "0.00039", ",", 
       RowBox[{"-", "0.00016"}], ",", 
       RowBox[{"-", "0.0017"}], ",", "1", ",", "0.38", ",", "0.0067"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.00058", ",", "0.0003", ",", "0.0022", ",", "0.0012", ",", 
       RowBox[{"-", "0.00094"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"-", "0.0061"}], ",", "0.38", ",", "1", ",", "0.0039"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0011", ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"-", "0.00049"}], ",", "0.00084", ",", 
       RowBox[{"-", "0.00097"}], ",", 
       RowBox[{"-", "0.00036"}], ",", 
       RowBox[{"-", "0.0027"}], ",", "0.0067", ",", "0.0039", ",", "1"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors6", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.01", ",", "0.0054", ",", "0.0054", ",", "0.02", ",", "0.0195", ",", 
     "0.54", ",", "0.0068", ",", "0.088", ",", "0.125", ",", "1.8"}], "}"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277831247569*^9}, 3.772806133405798*^9, {
   3.7728074262420597`*^9, 
   3.772807426662866*^9}},ExpressionUUID->"f4fc8cd4-9a04-4ad4-b41d-\
15cd3f6c1ae1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr6", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors6", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors6", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Round", "[", 
    RowBox[{"V6", ",", "0.0001"}], "]"}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.7727952717021933`*^9, 3.7727953153979197`*^9}, {3.772795621379281*^9, 
   3.77279562157693*^9}, 3.772806143061702*^9, 
   3.772806273923448*^9},ExpressionUUID->"d3fe3431-46c8-47ae-845b-\
6e0430505039"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.0001`", "0.`", "0.`", "0.0002`", 
      RowBox[{"-", "0.0002`"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", 
      RowBox[{"-", "0.0001`"}], "0.0001`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.0001`", 
      RowBox[{"-", "0.0001`"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.0002`", 
      RowBox[{"-", "0.0001`"}], "0.0001`", "0.0004`", 
      RowBox[{"-", "0.0004`"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.0002`"}], "0.0001`", 
      RowBox[{"-", "0.0001`"}], 
      RowBox[{"-", "0.0004`"}], "0.0004`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.2916`", "0.`", "0.`", 
      RowBox[{"-", "0.0001`"}], 
      RowBox[{"-", "0.00030000000000000003`"}]},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.0077`", 
      "0.004200000000000001`", "0.0011`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.0001`"}], "0.`", "0.004200000000000001`", 
      "0.015600000000000001`", "0.0009000000000000001`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.00030000000000000003`"}], "0.`", "0.0011`", 
      "0.0009000000000000001`", "3.24`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, {3.772795274412466*^9, 
   3.7727953160029783`*^9}, 3.772806143715416*^9, 3.772806373677011*^9, 
   3.7728071535663013`*^9, 3.7728074368022013`*^9, 3.7729683346496897`*^9, {
   3.7729684001521053`*^9, 3.772968413633588*^9}, 3.77296908889076*^9, 
   3.7729698193311367`*^9},ExpressionUUID->"501a1841-d6b4-453f-8955-\
69bcebf06be5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["17-parameter global fit", "Chapter",
 CellChangeTimes->{{3.7727781072287083`*^9, 3.77277811377103*^9}, {
   3.7727781569778547`*^9, 3.7727781585038137`*^9}, {3.772792420582087*^9, 
   3.772792641164956*^9}, {3.772792702364574*^9, 3.772792806688793*^9}, {
   3.7728065159539213`*^9, 3.7728065167839003`*^9}, 3.7728066576381197`*^9, {
   3.772969583634719*^9, 
   3.77296958426775*^9}},ExpressionUUID->"5901246b-28ef-471f-9c6d-\
96ed3cace2dd"],

Cell[CellGroupData[{

Cell[TextData[{
 "LEP/SLC + LHC S2 + ILC250 + ILC500 + ILC1000 (7)\[LineSeparator]",
 StyleBox["Operator coefficients are ordered as follows:\n{Cphit, CphiQ3, \
CphiQ1, CtW, CtB, Ctphi, Cphib, CbW, CbB, Cphitb, Ced, Ceq, Cld, Clq+, Ceu, \
Clu, Clq-}", "Text",
  FontColor->GrayLevel[0]]
}], "Subchapter",
 CellChangeTimes->{{3.772807127802443*^9, 3.7728071465203657`*^9}, {
  3.772969756702034*^9, 
  3.77296980112317*^9}},ExpressionUUID->"ab7373e8-7a8f-4965-b0fa-\
9e6a7c50f616"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "0.27"}], ",", "0.27", ",", "0.0014", ",", 
       RowBox[{"-", "0.0033"}], ",", "0.0021", ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.0017"}], ",", "0.0034", ",", 
       RowBox[{"-", "0.0021"}], ",", "0.0096", ",", 
       RowBox[{"-", "0.0038"}], ",", "0.0046", ",", "0.0055", ",", 
       RowBox[{"-", "0.00077"}], ",", "0.0045", ",", 
       RowBox[{"-", "0.0018"}]}], "}"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.27"}], ",", "1", ",", 
       RowBox[{"-", "0.99"}], ",", 
       RowBox[{"-", "0.0049"}], ",", "0.0062", ",", "0.000072", ",", "0.025", 
       ",", "0.0013", ",", 
       RowBox[{"-", "0.0013"}], ",", "0.0029", ",", "0.016", ",", "0.015", 
       ",", "0.0044", ",", 
       RowBox[{"-", "0.0048"}], ",", 
       RowBox[{"-", "0.0037"}], ",", 
       RowBox[{"-", "0.0037"}], ",", "0.0019"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.27", ",", 
       RowBox[{"-", "0.99"}], ",", "1", ",", "0.0051", ",", 
       RowBox[{"-", "0.0065"}], ",", "0", ",", "0.013", ",", 
       RowBox[{"-", "0.0023"}], ",", "0.00059", ",", 
       RowBox[{"-", "0.003"}], ",", "0.039", ",", "0.015", ",", "0.008", ",", 
       RowBox[{"-", "0.0016"}], ",", "0.0022", ",", "0.0035", ",", 
       RowBox[{"-", "0.0023"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0014", ",", 
       RowBox[{"-", "0.0049"}], ",", "0.0051", ",", "1", ",", 
       RowBox[{"-", "0.84"}], ",", 
       RowBox[{"-", "0.0015"}], ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"-", "0.0028"}], ",", 
       RowBox[{"-", "0.00056"}], ",", "0", ",", "0.0018", ",", 
       RowBox[{"-", "0.0027"}], ",", "0.0023", ",", "0.0018", ",", 
       RowBox[{"-", "0.001"}], ",", 
       RowBox[{"-", "0.00013"}], ",", 
       RowBox[{"-", "0.00083"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0033", ",", "0.0062", ",", 
       RowBox[{"-", "0.0065"}], ",", 
       RowBox[{"-", "0.84"}], ",", "1", ",", "0.0029", ",", 
       RowBox[{"-", "0.00027"}], ",", "0.0023", ",", 
       RowBox[{"-", "0.0017"}], ",", "0.00039", ",", 
       RowBox[{"-", "0.0012"}], ",", "0.0022", ",", 
       RowBox[{"-", "0.00084"}], ",", 
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"-", "0.00098"}], ",", "0.00042", ",", "0.00036"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0021", ",", "0.000072", ",", "0", ",", 
       RowBox[{"-", "0.0015"}], ",", "0.0029", ",", "1", ",", "0.0011", ",", 
       RowBox[{"-", "0.00067"}], ",", "0.0032", ",", "0.0019", ",", 
       RowBox[{"-", "0.00022"}], ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"-", "0.0026"}], ",", "0.00078", ",", "0.00022", ",", 
       RowBox[{"-", "0.0032"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0038"}], ",", "0.025", ",", "0.013", ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"-", "0.00027"}], ",", "0.0011", ",", "1", ",", 
       RowBox[{"-", "0.0013"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"-", "0.0018"}], ",", "0.15", ",", 
       RowBox[{"-", "0.11"}], ",", "0.018", ",", "0.0062", ",", "0.0033", ",",
        "0.0042", ",", "0.00041"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0017"}], ",", "0.0013", ",", 
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"-", "0.0028"}], ",", "0.0023", ",", 
       RowBox[{"-", "0.00067"}], ",", 
       RowBox[{"-", "0.0013"}], ",", "1", ",", "0.24", ",", "0.0056", ",", 
       RowBox[{"-", "0.0032"}], ",", "0.0012", ",", "0.0032", ",", "0.0092", 
       ",", "0.00065", ",", "0.0038", ",", "0.00096"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0034", ",", 
       RowBox[{"-", "0.0013"}], ",", "0.00059", ",", 
       RowBox[{"-", "0.00056"}], ",", 
       RowBox[{"-", "0.0017"}], ",", "0.0032", ",", 
       RowBox[{"-", "0.0024"}], ",", "0.24", ",", "1", ",", "0.0013", ",", 
       RowBox[{"-", "0.015"}], ",", "0.0074", ",", 
       RowBox[{"-", "0.0092"}], ",", 
       RowBox[{"-", "0.0064"}], ",", "0.003", ",", 
       RowBox[{"-", "0.0042"}], ",", "0.01"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0021"}], ",", "0.0029", ",", 
       RowBox[{"-", "0.003"}], ",", "0", ",", "0.00039", ",", "0.0019", ",", 
       RowBox[{"-", "0.0018"}], ",", "0.0056", ",", "0.0013", ",", "1", ",", 
       "0.00079", ",", 
       RowBox[{"-", "0.00045"}], ",", "0.00088", ",", 
       RowBox[{"-", "0.00068"}], ",", "0.0036", ",", "0.00031", ",", 
       RowBox[{"-", "0.00053"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0096", ",", "0.016", ",", "0.039", ",", "0.0018", ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"-", "0.00022"}], ",", "0.15", ",", 
       RowBox[{"-", "0.0032"}], ",", 
       RowBox[{"-", "0.015"}], ",", "0.00079", ",", "1", ",", 
       RowBox[{"-", "0.38"}], ",", "0.045", ",", 
       RowBox[{"-", "0.021"}], ",", "0.013", ",", 
       RowBox[{"-", "0.001"}], ",", 
       RowBox[{"-", "0.0016"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0038"}], ",", "0.015", ",", "0.015", ",", 
       RowBox[{"-", "0.0027"}], ",", "0.0022", ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"-", "0.11"}], ",", "0.0012", ",", "0.0074", ",", 
       RowBox[{"-", "0.00045"}], ",", 
       RowBox[{"-", "0.38"}], ",", "1", ",", "0.083", ",", "0.0027", ",", 
       RowBox[{"-", "0.04"}], ",", 
       RowBox[{"-", "0.0022"}], ",", "0.00048"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0046", ",", "0.0044", ",", "0.008", ",", "0.0023", ",", 
       RowBox[{"-", "0.00084"}], ",", 
       RowBox[{"-", "0.0023"}], ",", "0.018", ",", "0.0032", ",", 
       RowBox[{"-", "0.0092"}], ",", "0.00088", ",", "0.045", ",", "0.083", 
       ",", "1", ",", "0.61", ",", "0.00097", ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"-", "0.0026"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0055", ",", 
       RowBox[{"-", "0.0048"}], ",", 
       RowBox[{"-", "0.0016"}], ",", "0.0018", ",", 
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"-", "0.0026"}], ",", "0.0062", ",", "0.0092", ",", 
       RowBox[{"-", "0.0064"}], ",", 
       RowBox[{"-", "0.00068"}], ",", 
       RowBox[{"-", "0.021"}], ",", "0.0027", ",", "0.61", ",", "1", ",", 
       "0.0052", ",", 
       RowBox[{"-", "0.0033"}], ",", 
       RowBox[{"-", "0.0021"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00077"}], ",", 
       RowBox[{"-", "0.0037"}], ",", "0.0022", ",", 
       RowBox[{"-", "0.001"}], ",", 
       RowBox[{"-", "0.00098"}], ",", "0.00078", ",", "0.0033", ",", 
       "0.00065", ",", "0.003", ",", "0.0036", ",", "0.013", ",", 
       RowBox[{"-", "0.04"}], ",", "0.00097", ",", "0.0052", ",", "1", ",", 
       RowBox[{"-", "0.0035"}], ",", "0.0052"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0.0045", ",", 
       RowBox[{"-", "0.0037"}], ",", "0.0035", ",", 
       RowBox[{"-", "0.00013"}], ",", "0.00042", ",", "0.00022", ",", 
       "0.0042", ",", "0.0038", ",", 
       RowBox[{"-", "0.0042"}], ",", "0.00031", ",", 
       RowBox[{"-", "0.001"}], ",", 
       RowBox[{"-", "0.0022"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"-", "0.0033"}], ",", 
       RowBox[{"-", "0.0035"}], ",", "1", ",", 
       RowBox[{"-", "0.18"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0018"}], ",", "0.0019", ",", "0.0023", ",", 
       RowBox[{"-", "0.00083"}], ",", "0.00036", ",", 
       RowBox[{"-", "0.0032"}], ",", "0.00041", ",", "0.00096", ",", "0.01", 
       ",", 
       RowBox[{"-", "0.00053"}], ",", 
       RowBox[{"-", "0.0016"}], ",", "0.00048", ",", 
       RowBox[{"-", "0.0026"}], ",", 
       RowBox[{"-", "0.0021"}], ",", "0.0052", ",", 
       RowBox[{"-", "0.18"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors7", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.088", ",", "0.04", ",", "0.04", ",", "0.014", ",", "0.015", ",", "0.9",
      ",", "0.008", ",", "0.174", ",", "0.174", ",", "1.92", ",", "0.0005", 
     ",", "0.0004", ",", "0.0009", ",", "0.0005", ",", "0.0006", ",", 
     "0.0006", ",", "0.0006"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277831247569*^9}, {3.772778415871997*^9, 
   3.772778418173856*^9}, {3.7727788593024807`*^9, 3.772780033916293*^9}, {
   3.772780098869351*^9, 3.7727803242958803`*^9}, 3.77280636053915*^9, {
   3.772807458308272*^9, 
   3.772807459506135*^9}},ExpressionUUID->"2a2b0c36-46ec-4e27-bc80-\
7e7ee48e9d57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V7", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr7", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors7", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors7", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V7", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.772778422374116*^9, 3.7727784303013983`*^9}, {3.77278051790289*^9, 
   3.772780519228806*^9}, {3.772795594538105*^9, 3.772795631931942*^9}, 
   3.772806366834897*^9},ExpressionUUID->"37c8f720-3c18-4b7e-914a-\
63cd629a425a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.0077`", 
      RowBox[{"-", "0.001`"}], "0.001`", "0.`", "0.`", "0.0002`", "0.`", 
      "0.`", "0.0001`", 
      RowBox[{"-", "0.0004`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`"},
     {
      RowBox[{"-", "0.001`"}], "0.0016`", 
      RowBox[{"-", "0.0016`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.0002`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.001`", 
      RowBox[{"-", "0.0016`"}], "0.0016`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", 
      RowBox[{"-", "0.0002`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`"},
     {"0.`", "0.`", "0.`", "0.0002`", 
      RowBox[{"-", "0.0002`"}], "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", 
      RowBox[{"-", "0.0002`"}], "0.0002`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.0002`", "0.`", "0.`", "0.`", "0.`", "0.81`", "0.`", 
      RowBox[{"-", "0.0001`"}], "0.0005`", "0.0033`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.0001`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "0.0001`"}], "0.`", "0.0303`", "0.0073`", "0.0019`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.0001`", "0.`", "0.`", "0.`", "0.`", "0.0005`", "0.`", "0.0073`", 
      "0.0303`", "0.0004`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.0004`"}], "0.0002`", 
      RowBox[{"-", "0.0002`"}], "0.`", "0.`", "0.0033`", "0.`", "0.0019`", 
      "0.0004`", "3.6864000000000003`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7727956125300817`*^9, 3.772795632572517*^9}, 
   3.772806374135139*^9, 3.7728071539624662`*^9, 3.7728074675357447`*^9, 
   3.772968334675796*^9, {3.772968400174667*^9, 3.7729684136587553`*^9}, 
   3.772969088916236*^9, 
   3.772969819374935*^9},ExpressionUUID->"65f92817-3973-4ea8-8112-\
9a7a9435fe1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conversion to LHC TOP WG conventions", "Subsection",
 CellChangeTimes->{{3.7729687449464493`*^9, 
  3.772968757484888*^9}},ExpressionUUID->"c631581c-cb15-4b67-a448-\
067f655fe477"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invV7", " ", "=", " ", 
   RowBox[{"Inverse", "[", "V7", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V7TOPWG", " ", "=", " ", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Dot", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "invconv17", "]"}], ",", 
      RowBox[{"Inverse", "[", "V7", "]"}], ",", "invconv17"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"uncertainties", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Diagonal", "[", "V7TOPWG", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"corr", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V7TOPWG", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "/", 
       RowBox[{"uncertainties", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "/", 
      RowBox[{"uncertainties", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "corr", "]"}]}], "Input",
 CellChangeTimes->{{3.77296878502495*^9, 3.7729688244105873`*^9}, 
   3.772969123323159*^9, {3.772969165983205*^9, 
   3.772969168643587*^9}},ExpressionUUID->"6454f7d8-58cb-44d4-a0ca-\
9ee1a321aab3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0863857692999332`", ",", "0.039266258772695684`", ",", 
   "0.07833594022195116`", ",", "0.00899391773689487`", ",", 
   "0.010130744663329479`", ",", "0.8999999999999998`", ",", "0.008`", ",", 
   "0.17400000000000004`", ",", "0.17400000000000007`", ",", 
   "1.884780421089469`", ",", "0.0004999999999999999`", ",", 
   "0.00039999999999999996`", ",", "0.0009`", ",", "0.0005`", ",", "0.0006`", 
   ",", "0.0006`", ",", "0.0006`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.772969089004307*^9, 3.7729691259029913`*^9, {3.772969160875493*^9, 
   3.772969169330221*^9}, 
   3.772969819380742*^9},ExpressionUUID->"cb27b719-0c8f-4964-88c6-\
33a0aba851d4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.9999999999999999`", 
      RowBox[{"-", "0.26999999999994334`"}], "0.2706775418431691`", 
      "0.00139999999999944`", "0.0019260122747903597`", 
      "0.0021000000000000302`", 
      RowBox[{"-", "0.003800000000005182`"}], 
      RowBox[{"-", "0.0016999999999994905`"}], "0.003400000000000802`", 
      "0.0020999999999998056`", "0.0095999999999574`", 
      RowBox[{"-", "0.003799999999980673`"}], "0.0045999999999890755`", 
      "0.005500000000020421`", 
      RowBox[{"-", "0.0007700000000016913`"}], "0.004500000000001921`", 
      RowBox[{"-", "0.0018000000000260323`"}]},
     {
      RowBox[{"-", "0.2699999999999964`"}], "1.`", 
      RowBox[{"-", "0.9974968671629999`"}], 
      RowBox[{"-", "0.004899999999999677`"}], 
      RowBox[{"-", "0.005382473054722799`"}], "0.0000719999999999576`", 
      "0.02500000000000156`", "0.0012999999999998794`", 
      RowBox[{"-", "0.0013000000000003085`"}], 
      RowBox[{"-", "0.0028999999999999`"}], "0.01600000000001833`", 
      "0.01500000000000218`", "0.004399999999999605`", 
      RowBox[{"-", "0.0048000000000138435`"}], 
      RowBox[{"-", "0.0036999999999977563`"}], 
      RowBox[{"-", "0.0037000000000005483`"}], "0.001900000000007577`"},
     {"0.2706775418432226`", 
      RowBox[{"-", "0.9974968671630001`"}], "1.0000000000000002`", 
      "0.00501254707117048`", "0.005512076680170395`", 
      RowBox[{"-", "0.00003609033891235436`"}], 
      RowBox[{"-", "0.0060150564854054315`"}], 
      RowBox[{"-", "0.0018045169456212607`"}], "0.0009473713964517891`", 
      "0.0029574027719907114`", "0.011528858263680705`", 
      RowBox[{"-", "5.045815824453504`*^-15"}], "0.0018045169456010518`", 
      "0.0016040150627717506`", "0.0029574027719916247`", 
      "0.003609033891242812`", 
      RowBox[{"-", "0.002105269769890943`"}]},
     {"0.0013999999999988323`", 
      RowBox[{"-", "0.004899999999995679`"}], "0.005012547071166566`", "1.`", 
      "0.990462374842142`", 
      RowBox[{"-", "0.001499999999999999`"}], 
      RowBox[{"-", "0.0013999999999999655`"}], 
      RowBox[{"-", "0.0027999999999999835`"}], 
      RowBox[{"-", "0.0005599999999999874`"}], 
      RowBox[{"-", "1.3217536103216997`*^-17"}], "0.0017999999999999056`", 
      RowBox[{"-", "0.0026999999999992594`"}], "0.002299999999999989`", 
      "0.001800000000000026`", 
      RowBox[{"-", "0.0010000000000000473`"}], 
      RowBox[{"-", "0.00013000000000002793`"}], 
      RowBox[{"-", "0.0008299999999999994`"}]},
     {"0.0002500194922668845`", 
      RowBox[{"-", "0.005382473054719102`"}], "0.005512076680166766`", 
      "0.9904623748421423`", "0.9999999999999999`", 
      RowBox[{"-", "0.0019021523748901242`"}], 
      RowBox[{"-", "0.0010194525424261796`"}], 
      RowBox[{"-", "0.002760089857938105`"}], 
      RowBox[{"-", "3.5112427619221533`*^-6"}], "0.00009903593714907124`", 
      "0.0017036035249952462`", 
      RowBox[{"-", "0.0026569806076456835`"}], "0.0020007628381192286`", 
      "0.0019829356554166956`", 
      RowBox[{"-", "0.0005282946681465473`"}], 
      RowBox[{"-", "0.00020768413248848988`"}], 
      RowBox[{"-", "0.0007364557762298169`"}]},
     {"0.0020999999999996286`", "0.00007200000000037224`", 
      RowBox[{"-", "0.00003609033891266185`"}], 
      RowBox[{"-", "0.0015000000000000826`"}], 
      RowBox[{"-", "0.0019021523748901966`"}], "1.0000000000000002`", 
      "0.0010999999999924536`", 
      RowBox[{"-", "0.0006700000000000183`"}], "0.0031999999999997282`", 
      RowBox[{"-", "0.0019000000000000048`"}], 
      RowBox[{"-", "0.00021999999994682572`"}], 
      RowBox[{"-", "0.0014000000000553925`"}], 
      RowBox[{"-", "0.0023000000001062878`"}], 
      RowBox[{"-", "0.0026000000000974167`"}], "0.0007800000000166546`", 
      "0.00021999999994834154`", 
      RowBox[{"-", "0.0031999999999861176`"}]},
     {
      RowBox[{"-", "0.0037999999999999445`"}], "0.025000000000000806`", 
      RowBox[{"-", "0.006015056485405093`"}], 
      RowBox[{"-", "0.001399999999999975`"}], 
      RowBox[{"-", "0.0010194525424262215`"}], "0.0010999999999999897`", 
      "1.0000000000000002`", 
      RowBox[{"-", "0.0012999999999999783`"}], 
      RowBox[{"-", "0.0024000000000000514`"}], "0.0018000000000000021`", 
      "0.15000000000000172`", 
      RowBox[{"-", "0.11000000000000298`"}], "0.018000000000004478`", 
      "0.006200000000004208`", "0.0032999999999997866`", 
      "0.004199999999999858`", "0.00041000000000011714`"},
     {
      RowBox[{"-", "0.0016999999999998496`"}], "0.0013000000000001387`", 
      RowBox[{"-", "0.001804516945621149`"}], 
      RowBox[{"-", "0.0027999999999999557`"}], 
      RowBox[{"-", "0.0027600898579380863`"}], 
      RowBox[{"-", "0.0006700000000000342`"}], 
      RowBox[{"-", "0.00129999999999895`"}], "1.`", "0.2399999999999997`", 
      RowBox[{"-", "0.005600000000000083`"}], 
      RowBox[{"-", "0.0031999999999917615`"}], "0.0012000000000041032`", 
      "0.0032000000000170243`", "0.00920000000000198`", 
      "0.0006499999999979519`", "0.0037999999999952373`", 
      "0.0009600000000005241`"},
     {"0.003399999999999201`", 
      RowBox[{"-", "0.001299999999998211`"}], "0.0009473713964494296`", 
      RowBox[{"-", "0.0005600000000000493`"}], 
      RowBox[{"-", "3.5112427619834514`*^-6"}], "0.0032000000000000257`", 
      RowBox[{"-", "0.0024000000000009222`"}], "0.23999999999999974`", "1.`", 
      RowBox[{"-", "0.0012999999999999913`"}], 
      RowBox[{"-", "0.01500000000000502`"}], "0.007400000000001114`", 
      RowBox[{"-", "0.009200000000004751`"}], 
      RowBox[{"-", "0.006400000000019435`"}], "0.0030000000000102982`", 
      RowBox[{"-", "0.004200000000048206`"}], "0.010000000000014254`"},
     {"0.0020999999999995085`", 
      RowBox[{"-", "0.0028999999999988644`"}], "0.0029574027719899715`", 
      "2.248337062556845`*^-17", "0.0000990359371490942`", 
      RowBox[{"-", "0.001900000000000057`"}], "0.0017999999999992109`", 
      RowBox[{"-", "0.005600000000000361`"}], 
      RowBox[{"-", "0.0012999999999997575`"}], "0.9999999999999999`", 
      RowBox[{"-", "0.0007900000000041666`"}], "0.0004500000000089266`", 
      RowBox[{"-", "0.0008799999999721579`"}], "0.0006799999999961844`", 
      RowBox[{"-", "0.00359999999999252`"}], 
      RowBox[{"-", "0.00031000000006397026`"}], "0.0005300000000184761`"},
     {"0.009599999999999278`", "0.016000000000004313`", 
      "0.01152885826368978`", "0.00179999999999998`", 
      "0.0017036035249965679`", 
      RowBox[{"-", "0.00022000000000000188`"}], "0.15000000000000013`", 
      RowBox[{"-", "0.0031999999999999867`"}], 
      RowBox[{"-", "0.015000000000000013`"}], 
      RowBox[{"-", "0.0007900000000000111`"}], "1.0000000000000002`", 
      RowBox[{"-", "0.3799999999999999`"}], "0.04500000000000078`", 
      RowBox[{"-", "0.020999999999999082`"}], "0.013000000000000069`", 
      RowBox[{"-", "0.0009999999999994358`"}], 
      RowBox[{"-", "0.001600000000000039`"}]},
     {
      RowBox[{"-", "0.0038000000000000204`"}], "0.015000000000001443`", 
      RowBox[{"-", "8.249326699172117`*^-16"}], 
      RowBox[{"-", "0.0026999999999999984`"}], 
      RowBox[{"-", "0.002656980607647788`"}], 
      RowBox[{"-", "0.001399999999999998`"}], 
      RowBox[{"-", "0.10999999999999993`"}], "0.0011999999999999975`", 
      "0.007400000000000003`", "0.00044999999999999744`", 
      RowBox[{"-", "0.38`"}], "0.9999999999999997`", "0.0829999999999995`", 
      "0.0026999999999995222`", 
      RowBox[{"-", "0.03999999999999988`"}], 
      RowBox[{"-", "0.002200000000000095`"}], "0.0004799999999999746`"},
     {"0.004599999999999403`", "0.004400000000002766`", 
      "0.0018045169456189997`", "0.0023`", "0.002000762838119493`", 
      RowBox[{"-", "0.0022999999999999995`"}], "0.018000000000000047`", 
      "0.003200000000000004`", 
      RowBox[{"-", "0.009200000000000003`"}], 
      RowBox[{"-", "0.0008800000000000084`"}], "0.04500000000000017`", 
      "0.08299999999999987`", "0.9999999999999998`", "0.6099999999999997`", 
      "0.0009699999999999121`", 
      RowBox[{"-", "0.0011999999999997187`"}], 
      RowBox[{"-", "0.002599999999999983`"}]},
     {"0.005499999999999364`", 
      RowBox[{"-", "0.004799999999997689`"}], "0.0016040150627722278`", 
      "0.0017999999999999984`", "0.0019829356554170764`", 
      RowBox[{"-", "0.0025999999999999994`"}], "0.006200000000000029`", 
      "0.009200000000000009`", 
      RowBox[{"-", "0.006399999999999998`"}], "0.000679999999999992`", 
      RowBox[{"-", "0.02100000000000008`"}], "0.0027000000000000405`", 
      "0.6100000000000002`", "1.`", "0.0051999999999999096`", 
      RowBox[{"-", "0.003299999999999948`"}], 
      RowBox[{"-", "0.002099999999999983`"}]},
     {
      RowBox[{"-", "0.0007699999999999678`"}], 
      RowBox[{"-", "0.0037000000000002725`"}], "0.002957402771991048`", 
      RowBox[{"-", "0.000999999999999997`"}], 
      RowBox[{"-", "0.0005282946681464187`"}], "0.0007800000000000005`", 
      "0.003300000000000005`", "0.0006499999999999995`", 
      "0.0029999999999999996`", 
      RowBox[{"-", "0.0036`"}], "0.013000000000000043`", 
      RowBox[{"-", "0.04000000000000008`"}], "0.0009699999999997831`", 
      "0.005199999999999856`", "1.`", 
      RowBox[{"-", "0.0034999999999999216`"}], "0.00520000000000001`"},
     {"0.004499999999999634`", 
      RowBox[{"-", "0.003699999999998601`"}], "0.0036090338912416115`", 
      RowBox[{"-", "0.00013000000000000804`"}], 
      RowBox[{"-", "0.0002076841324882947`"}], "0.00021999999999999982`", 
      "0.004200000000000002`", "0.003800000000000007`", 
      RowBox[{"-", "0.004199999999999997`"}], 
      RowBox[{"-", "0.0003100000000000048`"}], 
      RowBox[{"-", "0.00100000000000022`"}], 
      RowBox[{"-", "0.0021999999999998427`"}], 
      RowBox[{"-", "0.001199999999999818`"}], 
      RowBox[{"-", "0.0032999999999997077`"}], 
      RowBox[{"-", "0.0034999999999999836`"}], "1.0000000000000002`", 
      RowBox[{"-", "0.18000000000000016`"}]},
     {
      RowBox[{"-", "0.0017999999999998284`"}], "0.001899999999999475`", 
      "0.0002005018828474431`", 
      RowBox[{"-", "0.0008299999999999968`"}], 
      RowBox[{"-", "0.0007364557762300746`"}], 
      RowBox[{"-", "0.0031999999999999976`"}], "0.00040999999999999663`", 
      "0.000959999999999999`", "0.010000000000000005`", 
      "0.000530000000000002`", 
      RowBox[{"-", "0.0016000000000000458`"}], "0.0004800000000000877`", 
      RowBox[{"-", "0.002600000000000345`"}], 
      RowBox[{"-", "0.002100000000000098`"}], "0.005200000000000039`", 
      RowBox[{"-", "0.18000000000000027`"}], "1.0000000000000002`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.772969089004307*^9, 3.7729691259029913`*^9, {3.772969160875493*^9, 
   3.772969169330221*^9}, 
   3.772969819399877*^9},ExpressionUUID->"79268bab-17a4-4edc-ae50-\
ffa7cd1cad2b"]
}, Open  ]],

Cell["\<\
These are the uncertainties and the correlation matrix applying on:
  {cphit, cphiQ3, cphiQ -,   ctW,  ctZ,  ctphi, Cphib, CbW, CbB, cphitb, Ced, \
cQe (1), Cld, Clq +, cte (1), ctl (1), cQl - (1)} \
\>", "Text",
 CellChangeTimes->{{3.772969185521858*^9, 
  3.772969222816162*^9}},ExpressionUUID->"1f184a3a-e446-41dd-becc-\
c6301c188e54"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{927, 1143},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 243, 4, 160, "Title",ExpressionUUID->"1079be83-2948-40bb-adf6-57047ffa0b34"],
Cell[CellGroupData[{
Cell[690, 23, 544, 8, 68, "Section",ExpressionUUID->"5c255314-6d36-4a9d-b7a2-3cfab6aa6dea"],
Cell[CellGroupData[{
Cell[1259, 35, 540, 10, 124, "Subsection",ExpressionUUID->"55b035f8-07ed-4f6d-9228-a227f3c6c2be"],
Cell[CellGroupData[{
Cell[1824, 49, 2788, 70, 147, "Input",ExpressionUUID->"3e50428d-df58-4168-a869-48bab3ca1094"],
Cell[4615, 121, 995, 20, 82, "Output",ExpressionUUID->"f033d58f-20d1-41d7-8ce5-8466aec67eec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5647, 146, 2937, 67, 262, "Input",ExpressionUUID->"75ce3fd3-bb87-45c8-84b1-3a08250da340"],
Cell[8587, 215, 1882, 43, 225, "Output",ExpressionUUID->"51fcf96c-3f2f-4af0-aadf-c6105128c3a9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10518, 264, 696, 12, 124, "Subsection",ExpressionUUID->"e97490cf-44e2-4ef6-b8a0-58d201f49a03"],
Cell[CellGroupData[{
Cell[11239, 280, 4905, 106, 400, "Input",ExpressionUUID->"4ea71def-8feb-4bb0-9e8d-b479cc022197"],
Cell[16147, 388, 2674, 62, 351, "Output",ExpressionUUID->"a03bb7cc-8972-469f-aca6-463c910e8b6b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18882, 457, 557, 10, 92, "Chapter",ExpressionUUID->"4126e030-605b-49d3-86ba-d455a5a609ba"],
Cell[CellGroupData[{
Cell[19464, 471, 173, 3, 65, "Subchapter",ExpressionUUID->"53890410-8398-4380-9d24-c796067ddb7d"],
Cell[19640, 476, 3826, 80, 262, "Input",ExpressionUUID->"3b1283f7-6b5b-440c-a9c2-307e699e258a"],
Cell[CellGroupData[{
Cell[23491, 560, 1484, 34, 55, "Input",ExpressionUUID->"0e926181-d981-45c1-ade0-cd6c0280dd56"],
Cell[24978, 596, 3470, 69, 209, "Output",ExpressionUUID->"8426b8c4-a48b-4cb7-8554-f0edfa9d7311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28485, 670, 186, 3, 55, "Subsection",ExpressionUUID->"a33c08b0-6842-4355-b5e4-8280a8ee13c2"],
Cell[CellGroupData[{
Cell[28696, 677, 1594, 41, 147, "Input",ExpressionUUID->"0279a47c-cf13-4a43-b49f-33736e5c1559"],
Cell[30293, 720, 660, 12, 35, "Output",ExpressionUUID->"20417316-992b-4012-b5bd-3d79a3828553"],
Cell[30956, 734, 4204, 83, 217, "Output",ExpressionUUID->"b84e474d-b8d4-4e3c-8f85-9cd9de4999b6"]
}, Open  ]],
Cell[35175, 820, 460, 10, 58, "Text",ExpressionUUID->"9f165b47-21cc-40a4-a2e7-cb79f87c2ab7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35696, 837, 254, 4, 117, "Chapter",ExpressionUUID->"15daaa92-8905-44bf-a1d7-ad5fefc7badf"],
Cell[CellGroupData[{
Cell[35975, 845, 173, 3, 65, "Subchapter",ExpressionUUID->"a9be818c-04d0-4605-a290-5b3590288f2d"],
Cell[36151, 850, 3878, 87, 262, "Input",ExpressionUUID->"f6416ab0-eb9d-4e0b-91b7-e63a5e898cde"],
Cell[CellGroupData[{
Cell[40054, 941, 1438, 34, 55, "Input",ExpressionUUID->"046b75c8-fe3a-49a4-a091-2d2d804ff5d1"],
Cell[41495, 977, 3195, 74, 209, "Output",ExpressionUUID->"d7cfd9e7-9947-4907-a21b-b169a6d5d5ea"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44739, 1057, 169, 3, 65, "Subchapter",ExpressionUUID->"f8adb5b3-63cc-4a43-8b68-9d57280a65fb"],
Cell[44911, 1062, 3996, 88, 262, "Input",ExpressionUUID->"2c86a297-6157-4cff-b33b-15cfc668bbb8"],
Cell[CellGroupData[{
Cell[48932, 1154, 1307, 32, 55, "Input",ExpressionUUID->"0488b765-dc00-4281-920d-5f729a25daad"],
Cell[50242, 1188, 3362, 74, 209, "Output",ExpressionUUID->"46e36701-8599-49fe-ae00-fe1d1750d6d7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53653, 1268, 170, 3, 65, "Subchapter",ExpressionUUID->"3e562f70-4c40-4804-b5a4-ebf457bd1d23"],
Cell[53826, 1273, 4252, 94, 262, "Input",ExpressionUUID->"7a95997a-f28f-4a52-bcca-d860ac06c88f"],
Cell[CellGroupData[{
Cell[58103, 1371, 1306, 32, 55, "Input",ExpressionUUID->"e8f45b4f-f6e6-4f66-bd3d-30a8725f67a1"],
Cell[59412, 1405, 3820, 86, 209, "Output",ExpressionUUID->"0d00b994-090d-4113-8ae9-eb2ec1affe64"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63281, 1497, 177, 3, 65, "Subchapter",ExpressionUUID->"e11ebbd2-ea30-48f4-b97a-f0e01cb069c7"],
Cell[63461, 1502, 4334, 98, 262, "Input",ExpressionUUID->"4634dce3-a547-4a5d-83c6-d124adf973e7"],
Cell[CellGroupData[{
Cell[67820, 1604, 1256, 31, 55, "Input",ExpressionUUID->"df4e948b-5ab3-4876-85e4-debf603ccf55"],
Cell[69079, 1637, 3408, 78, 209, "Output",ExpressionUUID->"8789a085-4a6f-48c0-b58f-c1628a873280"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72536, 1721, 186, 3, 65, "Subchapter",ExpressionUUID->"1e8ef6ea-2c3a-4352-bb20-d3d4bc9342f8"],
Cell[72725, 1726, 3924, 91, 262, "Input",ExpressionUUID->"f4fc8cd4-9a04-4ad4-b41d-15cd3f6c1ae1"],
Cell[CellGroupData[{
Cell[76674, 1821, 1333, 33, 55, "Input",ExpressionUUID->"d3fe3431-46c8-47ae-845b-6e0430505039"],
Cell[78010, 1856, 2379, 49, 209, "Output",ExpressionUUID->"501a1841-d6b4-453f-8955-69bcebf06be5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80450, 1912, 447, 7, 69, "Chapter",ExpressionUUID->"5901246b-28ef-471f-9c6d-96ed3cace2dd"],
Cell[CellGroupData[{
Cell[80922, 1923, 480, 10, 111, "Subchapter",ExpressionUUID->"ab7373e8-7a8f-4965-b0fa-9e6a7c50f616"],
Cell[81405, 1935, 9636, 202, 837, "Input",ExpressionUUID->"2a2b0c36-46ec-4e27-bc80-7e7ee48e9d57"],
Cell[CellGroupData[{
Cell[91066, 2141, 1335, 32, 55, "Input",ExpressionUUID->"37c8f720-3c18-4b7e-914a-63cd629a425a"],
Cell[92404, 2175, 3588, 70, 335, "Output",ExpressionUUID->"65f92817-3973-4ea8-8112-9a7a9435fe1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96029, 2250, 186, 3, 55, "Subsection",ExpressionUUID->"c631581c-cb15-4b67-a448-067f655fe477"],
Cell[CellGroupData[{
Cell[96240, 2257, 1525, 40, 147, "Input",ExpressionUUID->"6454f7d8-58cb-44d4-a0ca-9ee1a321aab3"],
Cell[97768, 2299, 699, 14, 59, "Output",ExpressionUUID->"cb27b719-0c8f-4964-88c6-33a0aba851d4"],
Cell[98470, 2315, 11328, 216, 416, "Output",ExpressionUUID->"79268bab-17a4-4edc-ae50-ffa7cd1cad2b"]
}, Open  ]],
Cell[109813, 2534, 348, 7, 58, "Text",ExpressionUUID->"1f184a3a-e446-41dd-becc-c6301c188e54"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> cov_matrices_CORRECTED.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    129853,       3230]
NotebookOptionsPosition[    126362,       3103]
NotebookOutlinePosition[    126720,       3119]
CellTagsIndexPosition[    126677,       3116]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Electro-weak couplings of the top and bottom quarks", "Title",
 CellChangeTimes->{{3.772807180232209*^9, 3.772807202677616*^9}, {
  3.772968170716832*^9, 
  3.772968177099983*^9}},ExpressionUUID->"1079be83-2948-40bb-adf6-\
57047ffa0b34"],

Cell[CellGroupData[{

Cell["Conversion to LHC TOP WG EFT conventions [1802.07237]", "Section",
 CellChangeTimes->{{3.7727930597303953`*^9, 3.772793106352763*^9}, {
   3.772806619614195*^9, 3.772806619812647*^9}, 3.77280670317521*^9, {
   3.772871092243417*^9, 3.772871099673327*^9}, {3.772871941959676*^9, 
   3.772872073128779*^9}, {3.772968187933054*^9, 3.7729681931255627`*^9}, {
   3.772968463055204*^9, 3.772968512173718*^9}, {3.772968549404804*^9, 
   3.772968562069251*^9}, 
   3.7729686098309593`*^9},ExpressionUUID->"5c255314-6d36-4a9d-b7a2-\
3cfab6aa6dea"],

Cell[CellGroupData[{

Cell[TextData[{
 "10 parameters\n",
 StyleBox["From:\t{Cphit, CphiQ3, CphiQ1, CtW, CtB, Ctphi, Cphib, CbW, CbB, \
Cphitb} [our conventions]\[LineSeparator]to:\t {cphit, cphiQ3, cphiQ-, ctW, \
ctZ, ctphi, Cphib, CbW, CbB, cphitb}     [1802.07237]\[LineSeparator]The \
bottom-quark operator coefficients Cphib, CbW, CbB are not converted.", "Text",
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellChangeTimes->{{3.772968529563086*^9, 3.772968539094926*^9}, 
   3.772968610798627*^9},ExpressionUUID->"55b035f8-07ed-4f6d-9228-\
a227f3c6c2be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"input", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"al", " ", "\[Rule]", "  ", 
      RowBox[{"1.", "/", "127.9"}]}], ",", " ", 
     RowBox[{"gf", "\[Rule]", " ", 
      RowBox[{"1.16637", "*", 
       RowBox[{"10", "^", 
        RowBox[{"-", "5"}]}]}]}], ",", " ", 
     RowBox[{"mz", "\[Rule]", "91.1876"}], ",", " ", 
     RowBox[{"mt", "\[Rule]", " ", "172.5"}], ",", "\[IndentingNewLine]", 
     RowBox[{"v", "\[Rule]", " ", 
      RowBox[{"1.", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"gf", "*", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}]}], ",", " ", 
     RowBox[{"ee", " ", "\[Rule]", "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"4", "*", "Pi", "*", "al"}], "]"}]}], ",", " ", 
     RowBox[{"yt", "\[Rule]", " ", 
      RowBox[{"mt", "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "/", "v"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"th", "\[Rule]", " ", 
      RowBox[{".5", "*", 
       RowBox[{"ArcSin", "[", 
        RowBox[{"ee", "*", 
         RowBox[{"v", "/", "mz"}]}], "]"}]}]}], ",", " ", 
     RowBox[{"sw", "\[Rule]", 
      RowBox[{"Sin", "[", "th", "]"}]}], ",", " ", 
     RowBox[{"cw", "\[Rule]", 
      RowBox[{"Cos", "[", "th", "]"}]}], ",", " ", 
     RowBox[{"gy", "\[Rule]", " ", 
      RowBox[{"ee", "/", "cw"}]}], ",", " ", 
     RowBox[{"gw", "\[Rule]", " ", 
      RowBox[{"ee", "/", "sw"}]}], ",", " ", 
     RowBox[{"mw", "\[Rule]", " ", 
      RowBox[{"gw", "*", 
       RowBox[{"v", "/", "2"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"input", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"input", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"input", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", "input"}], ")"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "input", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", "4"}], "]"}], "\[IndentingNewLine]", "input"}], "Input",
 CellChangeTimes->{{3.772942746425296*^9, 3.772942748944248*^9}, {
   3.7729428037495832`*^9, 3.772943150527214*^9}, {3.772943639084844*^9, 
   3.772943654716218*^9}, {3.772943723526333*^9, 3.772943852289197*^9}, {
   3.772967576261548*^9, 3.7729676136438837`*^9}, {3.772967850070787*^9, 
   3.772967952552644*^9}, {3.772967996062676*^9, 3.772968015117505*^9}, {
   3.772968064753406*^9, 3.772968077560649*^9}, 3.772968135494801*^9},
 ExpressionUUID -> "3e50428d-df58-4168-a869-48bab3ca1094"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"al", "\[Rule]", "0.007818608287724784`"}], ",", 
    RowBox[{"gf", "\[Rule]", "0.0000116637`"}], ",", 
    RowBox[{"mz", "\[Rule]", "91.1876`"}], ",", 
    RowBox[{"mt", "\[Rule]", "172.5`"}], ",", 
    RowBox[{"v", "\[Rule]", "246.22056907348585`"}], ",", 
    RowBox[{"ee", "\[Rule]", "0.31345100004952897`"}], ",", 
    RowBox[{"yt", "\[Rule]", "0.9907857837683338`"}], ",", 
    RowBox[{"th", "\[Rule]", "0.5045623596260912`"}], ",", 
    RowBox[{"sw", "\[Rule]", "0.4834243823203627`"}], ",", 
    RowBox[{"cw", "\[Rule]", "0.8753861242778388`"}], ",", 
    RowBox[{"gy", "\[Rule]", "0.35807170271074895`"}], ",", 
    RowBox[{"gw", "\[Rule]", "0.648397167195027`"}], ",", 
    RowBox[{"mw", "\[Rule]", "79.82435974619789`"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.772968334416298*^9, {3.772968399864462*^9, 3.772968413397163*^9}, 
   3.7729690886277313`*^9, 3.7729698190017653`*^9, 3.811761301850143*^9},
 ExpressionUUID -> "f033d58f-20d1-41d7-8ce5-8466aec67eec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conv10", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}], ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw"}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw", "*", "cw"}], ",", 
       RowBox[{
        RowBox[{"-", "yt"}], "*", "gy", "*", "sw"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "conv10", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conv10", " ", "=", " ", 
   RowBox[{"conv10", "/.", "input"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invconv10", " ", "=", " ", 
   RowBox[{"Inverse", "[", "conv10", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.772793103619524*^9, 3.772793109497382*^9}, {
   3.772793285586516*^9, 3.772793341455009*^9}, {3.772793604054082*^9, 
   3.7727936094359913`*^9}, {3.772793681941022*^9, 3.772793731658042*^9}, {
   3.772807679453105*^9, 3.772807681892747*^9}, 3.772870798170405*^9, {
   3.772870886220264*^9, 3.77287090556548*^9}, {3.772871001840938*^9, 
   3.7728710048417664`*^9}, {3.772871603728415*^9, 3.7728716144218884`*^9}, {
   3.7728718300566387`*^9, 3.7728718336445*^9}, {3.772871926759954*^9, 
   3.772871927171131*^9}},
 ExpressionUUID -> "75ce3fd3-bb87-45c8-84b1-3a08250da340"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        SuperscriptBox["yt", "2"]}], 
       SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"gw", " ", "yt"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"cw", " ", "gw", " ", "yt"}], 
       RowBox[{
        RowBox[{"-", "gy"}], " ", "sw", " ", "yt"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        SuperscriptBox["yt", "2"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.7728709026463614`*^9, 3.7728709064700403`*^9}, 
   3.772871005415287*^9, {3.77287119688583*^9, 3.772871217200013*^9}, 
   3.772871615038718*^9, {3.772871823184927*^9, 3.772871834538473*^9}, 
   3.772871932240292*^9, 3.772872157179525*^9, 3.772968334434208*^9, {
   3.772968399998931*^9, 3.772968413422727*^9}, 3.772969088657381*^9, 
   3.772969819030367*^9, 3.8117613039260397`*^9},
 ExpressionUUID -> "51fcf96c-3f2f-4af0-aadf-c6105128c3a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "17 parameters\n",
 StyleBox["From:\t{Cphit, CphiQ3, CphiQ1, CtW, CtB, Ctphi, Cphib, CbW, CbB, \
Cphitb,  Ceu,Ced,   Ceq,   Clu,    Cld,   Clq-,   Clq+}\[LineSeparator]to:\t\
{cphit, cphiQ3, cphiQ-,   ctW,  ctZ,  ctphi, Cphib, CbW, CbB, cphitb, cte(1), \
Ced, cQe(1), ctl(1), Cld, cQl-(1), Clq+} \[LineSeparator]The bottom-quark \
operator coefficients Cphib, CbW, CbB, Cld, Clq+ are not converted.", "Text",
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellChangeTimes->{{3.772968575272822*^9, 3.772968582509149*^9}, {
  3.7729686226355257`*^9, 3.772968651937502*^9}, {3.772968890615025*^9, 
  3.7729690516411448`*^9}, {3.811760636446001*^9, 3.811760728308715*^9}, {
  3.8117607719659986`*^9, 3.811760778892437*^9}, {3.811760877235737*^9, 
  3.811760967056416*^9}},
 ExpressionUUID -> "e97490cf-44e2-4ef6-b8a0-58d201f49a03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conv17", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}], ",", 
       RowBox[{"yt", "^", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw"}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"yt", "*", "gw", "*", "cw"}], ",", 
       RowBox[{
        RowBox[{"-", "yt"}], "*", "gy", "*", "sw"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"yt", "^", "2"}]}], ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "conv17", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conv17", " ", "=", " ", 
   RowBox[{"conv17", "/.", "input"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invconv17", " ", "=", " ", 
   RowBox[{"Inverse", "[", "conv17", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7729686686886177`*^9, 3.772968695450161*^9}},
 ExpressionUUID -> "4ea71def-8feb-4bb0-9e8d-b479cc022197"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        SuperscriptBox["yt", "2"]}], 
       SuperscriptBox["yt", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"gw", " ", "yt"}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"cw", " ", "gw", " ", "yt"}], 
       RowBox[{
        RowBox[{"-", "gy"}], " ", "sw", " ", "yt"}], "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        SuperscriptBox["yt", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.772969088688222*^9, 3.772969819097159*^9, {3.811761296313632*^9, 
   3.811761306399723*^9}},
 ExpressionUUID -> "a03bb7cc-8972-469f-aca6-463c910e8b6b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "10-parameter global fit\n",
 StyleBox["The order of the parameters is: {Cphit, CphiQ3, CphiQ1, CtW, CtB, \
Ctphi, Cphib, CbW, CbB, Cphitb}", "Text"]
}], "Chapter",
 CellChangeTimes->{{3.7727781072287083`*^9, 3.77277811377103*^9}, {
  3.7727781569778547`*^9, 3.7727781585038137`*^9}, {3.772792420582087*^9, 
  3.772792597197813*^9}, {3.7727927563944387`*^9, 3.7727927577704372`*^9}, {
  3.772806490980084*^9, 3.772806494737631*^9}, {3.772806752971313*^9, 
  3.7728067537489223`*^9}},ExpressionUUID->"4126e030-605b-49d3-86ba-\
d455a5a609ba"],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC Run 2 (1)", "Subchapter",
 CellChangeTimes->{{3.7728069699912167`*^9, 
  3.772806985927102*^9}},ExpressionUUID->"53890410-8398-4380-9d24-\
c796067ddb7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.052"}], ",", 
       RowBox[{"+", "0.13"}], ",", 
       RowBox[{"-", "0.026"}], ",", 
       RowBox[{"-", "0.01"}], ",", 
       RowBox[{"+", "0.011"}], ",", 
       RowBox[{"+", "0.12"}], ",", 
       RowBox[{"-", "0.0089"}], ",", 
       RowBox[{"+", "0.064"}], ",", 
       RowBox[{"+", "0.0043"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.052"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.16"}], ",", 
       RowBox[{"+", "0.025"}], ",", 
       RowBox[{"-", "0.073"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"+", "0.051"}], ",", 
       RowBox[{"+", "0.14"}], ",", 
       RowBox[{"-", "0.00056"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.13"}], ",", 
       RowBox[{"-", "0.16"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.11"}], ",", 
       RowBox[{"+", "0.046"}], ",", 
       RowBox[{"+", "0.0022"}], ",", 
       RowBox[{"+", "0.86"}], ",", 
       RowBox[{"+", "0.33"}], ",", 
       RowBox[{"+", "0.44"}], ",", 
       RowBox[{"-", "0.0074"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.026"}], ",", 
       RowBox[{"+", "0.025"}], ",", 
       RowBox[{"+", "0.11"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.015"}], ",", 
       RowBox[{"+", "0.13"}], ",", 
       RowBox[{"+", "0.016"}], ",", 
       RowBox[{"+", "0.064"}], ",", 
       RowBox[{"-", "0.019"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01"}], ",", 
       RowBox[{"-", "0.073"}], ",", 
       RowBox[{"+", "0.046"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0075"}], ",", 
       RowBox[{"+", "0.009"}], ",", 
       RowBox[{"+", "0.0042"}], ",", 
       RowBox[{"+", "0.0047"}], ",", 
       RowBox[{"+", "0.00099"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.011"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"+", "0.0022"}], ",", 
       RowBox[{"+", "0.015"}], ",", 
       RowBox[{"+", "0.0075"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0054"}], ",", 
       RowBox[{"+", "0.0048"}], ",", 
       RowBox[{"-", "0.0019"}], ",", 
       RowBox[{"-", "0.019"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.12"}], ",", 
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"+", "0.86"}], ",", 
       RowBox[{"+", "0.13"}], ",", 
       RowBox[{"+", "0.009"}], ",", 
       RowBox[{"+", "0.0054"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.27"}], ",", 
       RowBox[{"+", "0.59"}], ",", 
       RowBox[{"-", "0.0097"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0089"}], ",", 
       RowBox[{"+", "0.051"}], ",", 
       RowBox[{"+", "0.33"}], ",", 
       RowBox[{"+", "0.016"}], ",", 
       RowBox[{"+", "0.0042"}], ",", 
       RowBox[{"+", "0.0048"}], ",", 
       RowBox[{"+", "0.27"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.13"}], ",", 
       RowBox[{"+", "0.012"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.064"}], ",", 
       RowBox[{"+", "0.14"}], ",", 
       RowBox[{"+", "0.44"}], ",", 
       RowBox[{"+", "0.064"}], ",", 
       RowBox[{"+", "0.0047"}], ",", 
       RowBox[{"-", "0.0019"}], ",", 
       RowBox[{"+", "0.59"}], ",", 
       RowBox[{"+", "0.13"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.014"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0043"}], ",", 
       RowBox[{"-", "0.00056"}], ",", 
       RowBox[{"-", "0.0074"}], ",", 
       RowBox[{"-", "0.019"}], ",", 
       RowBox[{"+", "0.00099"}], ",", 
       RowBox[{"-", "0.019"}], ",", 
       RowBox[{"-", "0.0097"}], ",", 
       RowBox[{"+", "0.012"}], ",", 
       RowBox[{"-", "0.014"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors1", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.2", ",", "0.76", ",", "1.35", ",", "0.48", ",", "3.6", ",", "3.6", ",",
      "3.15", ",", "1.52", ",", "14.4", ",", "3.4"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782589424893*^9, 3.772782591854578*^9}, {
   3.772787695399583*^9, 3.7727880945101433`*^9}, {3.7727945638650837`*^9, 
   3.77279457763103*^9}, {3.772805841557119*^9, 3.7728058425224037`*^9}, {
   3.772805894148306*^9, 3.7728058968617*^9}, 3.772805957381865*^9, 
   3.772806276650074*^9, 3.772807335275448*^9, 3.81176115719919*^9, {
   3.811761212251753*^9, 3.8117612667773123`*^9}},
 ExpressionUUID -> "3b1283f7-6b5b-440c-a9c2-307e699e258a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr1", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors1", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V1", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.772782557744211*^9, 3.7727826020781403`*^9}, {3.772794857561277*^9, 
   3.772794871095393*^9}, 3.772795256815744*^9, {3.772795392060656*^9, 
   3.772795403584208*^9}, {3.772795559541082*^9, 3.772795560938933*^9}, {
   3.7728058544381847`*^9, 3.772805885676259*^9}, {3.772805958491601*^9, 
   3.772805987795137*^9}},
 ExpressionUUID -> "0e926181-d981-45c1-ade0-cd6c0280dd56"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"10.24`", 
       RowBox[{"-", "0.1265`"}], "0.5616`", 
       RowBox[{"-", "0.039900000000000005`"}], 
       RowBox[{"-", "0.11520000000000001`"}], "0.1267`", "1.2096`", 
       RowBox[{"-", "0.043300000000000005`"}], "2.9491`", "0.0468`"},
      {
       RowBox[{"-", "0.1265`"}], "0.5776`", 
       RowBox[{"-", "0.1642`"}], "0.0091`", 
       RowBox[{"-", "0.19970000000000002`"}], "0.0079`", "0.6703`", "0.0589`",
        "1.5322`", 
       RowBox[{"-", "0.0014`"}]},
      {"0.5616`", 
       RowBox[{"-", "0.1642`"}], "1.8225`", "0.0713`", "0.22360000000000002`",
        "0.010700000000000001`", "3.6572`", "0.6772`", "8.553600000000001`", 
       RowBox[{"-", "0.034`"}]},
      {
       RowBox[{"-", "0.039900000000000005`"}], "0.0091`", "0.0713`", 
       "0.23040000000000002`", "0.046700000000000005`", 
       "0.025900000000000003`", "0.1966`", "0.0117`", "0.4424`", 
       RowBox[{"-", "0.031`"}]},
      {
       RowBox[{"-", "0.11520000000000001`"}], 
       RowBox[{"-", "0.19970000000000002`"}], "0.22360000000000002`", 
       "0.046700000000000005`", "12.96`", "0.09720000000000001`", 
       "0.10210000000000001`", "0.023`", "0.2436`", "0.012100000000000001`"},
      {"0.1267`", "0.0079`", "0.010700000000000001`", "0.025900000000000003`",
        "0.09720000000000001`", "12.96`", "0.061200000000000004`", "0.0263`", 
       RowBox[{"-", "0.0985`"}], 
       RowBox[{"-", "0.2326`"}]},
      {"1.2096`", "0.6703`", "3.6572`", "0.1966`", "0.10210000000000001`", 
       "0.061200000000000004`", "9.922500000000001`", "1.2928000000000002`", 
       "26.7624`", 
       RowBox[{"-", "0.1039`"}]},
      {
       RowBox[{"-", "0.043300000000000005`"}], "0.0589`", "0.6772`", 
       "0.0117`", "0.023`", "0.0263`", "1.2928000000000002`", "2.3104`", 
       "2.8454`", "0.062`"},
      {"2.9491`", "1.5322`", "8.553600000000001`", "0.4424`", "0.2436`", 
       RowBox[{"-", "0.0985`"}], "26.7624`", "2.8454`", "207.36`", 
       RowBox[{"-", "0.6854`"}]},
      {"0.0468`", 
       RowBox[{"-", "0.0014`"}], 
       RowBox[{"-", "0.034`"}], 
       RowBox[{"-", "0.031`"}], "0.012100000000000001`", 
       RowBox[{"-", "0.2326`"}], 
       RowBox[{"-", "0.1039`"}], "0.062`", 
       RowBox[{"-", "0.6854`"}], "11.56`"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727883142870913`*^9, 
   3.772795281348422*^9, {3.772795399922801*^9, 3.7727954040094624`*^9}, {
   3.772805856270444*^9, 3.772805886315929*^9}, 3.772805959135972*^9, 
   3.7728063719495773`*^9, 3.77280715213166*^9, 3.772807348024753*^9, 
   3.7728837369813747`*^9, 3.772968334469936*^9, {3.772968400021387*^9, 
   3.7729684134511213`*^9}, 3.772969088747033*^9, 3.772969819132268*^9, 
   3.8117612748051*^9},
 ExpressionUUID -> "8426b8c4-a48b-4cb7-8554-f0edfa9d7311"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conversion to LHC TOP WG conventions :", "Subsection",
 CellChangeTimes->{{3.772871872785174*^9, 
  3.772871902163416*^9}},ExpressionUUID->"a33c08b0-6842-4355-b5e4-\
8280a8ee13c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invV1", " ", "=", " ", 
   RowBox[{"Inverse", "[", "V1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V1TOPWG", " ", "=", " ", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Dot", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "invconv10", "]"}], ",", 
      RowBox[{"Inverse", "[", "V1", "]"}], ",", "invconv10"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"uncertainties", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Diagonal", "[", "V1TOPWG", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"corr", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V1TOPWG", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "/", 
       RowBox[{"uncertainties", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "/", 
      RowBox[{"uncertainties", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "corr", "]"}]}], "Input",
 CellChangeTimes->{{3.772871921542884*^9, 3.77287192265431*^9}, {
  3.772883748131225*^9, 3.772883776132568*^9}, {3.772883843142686*^9, 
  3.772883905503528*^9}, {3.772968834143017*^9, 3.772968837166157*^9}},
 ExpressionUUID -> "0279a47c-cf13-4a43-b49f-33736e5c1559"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "3.1413007018157817`", ",", "0.7460589166812491`", ",", 
    "1.621493250296013`", ",", "0.3083628938363962`", ",", 
    "0.6671383461824962`", ",", "3.6`", ",", "3.1500000000000044`", ",", 
    "1.5200000000000002`", ",", "14.400000000000018`", ",", 
    "3.337631995679268`"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.7728721689129257`*^9, {3.772883758156255*^9, 3.7728837769491177`*^9}, {
   3.7728838879424267`*^9, 3.772883906442518*^9}, 3.7729683345195007`*^9, {
   3.7729684000265636`*^9, 3.7729684135121117`*^9}, 3.772969088751213*^9, 
   3.772969819141531*^9, 3.811761315561656*^9},
 ExpressionUUID -> "20417316-992b-4012-b5bd-3d79a3828553"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0.9999999999999999`", 
       RowBox[{"-", "0.051999999999999956`"}], "0.13017369883846355`", 
       RowBox[{"-", "0.025999999999999978`"}], 
       RowBox[{"-", "0.0012653294037290783`"}], "0.010999999999999996`", 
       "0.12000000000000019`", 
       RowBox[{"-", "0.008899999999999894`"}], "0.06400000000000061`", 
       RowBox[{"-", "0.004299999999999989`"}]},
      {
       RowBox[{"-", "0.05200000000000017`"}], "1.`", 
       RowBox[{"-", "0.590873081882339`"}], "0.024999999999999915`", 
       "0.07767517541981696`", "0.002900000000000001`", "0.2799999999999986`",
        "0.05099999999999964`", "0.1399999999999997`", 
       "0.0005599999999999824`"},
      {"0.13017369883846347`", 
       RowBox[{"-", "0.5908730818823373`"}], "1.`", "0.07839965584401944`", 
       RowBox[{"-", "0.034156396264044944`"}], "0.0004637385048379473`", 
       "0.5740428854926584`", "0.24624151365248217`", "0.29519437984204167`", 
       "0.0057903140413478535`"},
      {
       RowBox[{"-", "0.025999999999999992`"}], "0.02500000000000015`", 
       "0.07839965584401928`", "1.0000000000000002`", "0.37963078439161846`", 
       "0.014999999999999989`", "0.13000000000000025`", 
       "0.016000000000000087`", "0.0640000000000007`", 
       "0.019000000000000013`"},
      {
       RowBox[{"-", "0.0012653294037290879`"}], "0.07767517541981696`", 
       RowBox[{"-", "0.03415639626404504`"}], "0.37963078439161846`", 
       "1.0000000000000002`", 
       RowBox[{"-", "0.0008717867474903272`"}], "0.044271141599046826`", 
       "0.0025869009507792223`", "0.021545857081723407`", 
       "0.008603974546229614`"},
      {"0.011000000000000001`", "0.002899999999999998`", 
       "0.00046373850483798527`", "0.014999999999999998`", 
       RowBox[{"-", "0.0008717867474903286`"}], "1.0000000000000002`", 
       "0.005399999999999996`", "0.0048`", 
       RowBox[{"-", "0.0018999999999999824`"}], "0.018999999999999993`"},
      {"0.11999999999999976`", "0.2800000000000009`", "0.5740428854926558`", 
       "0.13000000000000006`", "0.04427114159904696`", 
       "0.0053999999999999595`", "0.9999999999999999`", "0.2700000000000001`",
        "0.5900000000000041`", "0.009700000000000063`"},
      {
       RowBox[{"-", "0.008899999999999986`"}], "0.051000000000000344`", 
       "0.24624151365248223`", "0.01600000000000016`", 
       "0.0025869009507792926`", "0.004799999999999986`", 
       "0.2700000000000013`", "1.`", "0.13000000000000292`", 
       RowBox[{"-", "0.011999999999999955`"}]},
      {"0.06399999999999992`", "0.14000000000000018`", "0.29519437984203634`",
        "0.06400000000000002`", "0.021545857081723283`", 
       RowBox[{"-", "0.0019000000000000134`"}], "0.5899999999999994`", 
       "0.12999999999999998`", "0.9999999999999997`", "0.013999999999999999`"},
      {
       RowBox[{"-", "0.004299999999999998`"}], "0.0005600000000000069`", 
       "0.005790314041347778`", "0.018999999999999996`", 
       "0.008603974546229614`", "0.01899999999999999`", "0.0097`", 
       RowBox[{"-", "0.011999999999999992`"}], "0.01400000000000001`", 
       "0.9999999999999999`"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.7728721689129257`*^9, {3.772883758156255*^9, 3.7728837769491177`*^9}, {
   3.7728838879424267`*^9, 3.772883906442518*^9}, 3.7729683345195007`*^9, {
   3.7729684000265636`*^9, 3.7729684135121117`*^9}, 3.772969088751213*^9, 
   3.772969819141531*^9, 3.811761315577475*^9},
 ExpressionUUID -> "20417316-992b-4012-b5bd-3d79a3828553"]
}, Open  ]],

Cell[TextData[{
 "These are the uncertainties and the correlation matrix applying on:\
\[LineSeparator]",
 StyleBox["{cphit, cphiQ3, cphiQ-, ctW, ctZ, ctphi, Cphib, CbW, CbB, cphitb}",
   "Text",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.77288380936061*^9, 3.772883836594842*^9}, {
  3.7728839159021997`*^9, 3.7728839217183733`*^9}, {3.772968274141605*^9, 
  3.7729683177742023`*^9}},ExpressionUUID->"9f165b47-21cc-40a4-a2e7-\
cb79f87c2ab7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["10-parameter global fit - measurements centered in the SM", "Chapter",
 CellChangeTimes->{{3.7727781072287083`*^9, 3.77277811377103*^9}, {
  3.7728072170881042`*^9, 
  3.772807221990061*^9}},ExpressionUUID->"15daaa92-8905-44bf-a1d7-\
ad5fefc7badf"],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC Run 2 (2)", "Subchapter",
 CellChangeTimes->{{3.7728070006369467`*^9, 
  3.772807010644638*^9}},ExpressionUUID->"a9be818c-04d0-4605-a290-\
5b3590288f2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.15"}], ",", 
       RowBox[{"+", "0.15"}], ",", 
       RowBox[{"-", "0.024"}], ",", 
       RowBox[{"-", "0.0037"}], ",", 
       RowBox[{"-", "0.0055"}], ",", 
       RowBox[{"+", "0.077"}], ",", 
       RowBox[{"+", "0.0047"}], ",", 
       RowBox[{"+", "0.034"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.15"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.35"}], ",", 
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"-", "0.01"}], ",", 
       RowBox[{"+", "0.0015"}], ",", 
       RowBox[{"+", "0.25"}], ",", 
       RowBox[{"+", "0.062"}], ",", 
       RowBox[{"+", "0.069"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.15"}], ",", 
       RowBox[{"-", "0.35"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.028"}], ",", 
       RowBox[{"-", "0.012"}], ",", 
       RowBox[{"+", "0.012"}], ",", 
       RowBox[{"+", "0.74"}], ",", 
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"+", "0.3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.024"}], ",", 
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"-", "0.028"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.036"}], ",", 
       RowBox[{"+", "0.0078"}], ",", 
       RowBox[{"+", "0.08"}], ",", 
       RowBox[{"+", "0.056"}], ",", 
       RowBox[{"-", "0.0088"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0037"}], ",", 
       RowBox[{"-", "0.01"}], ",", 
       RowBox[{"-", "0.012"}], ",", 
       RowBox[{"-", "0.036"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.015"}], ",", 
       RowBox[{"-", "0.024"}], ",", 
       RowBox[{"-", "0.011"}], ",", 
       RowBox[{"-", "0.013"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0055"}], ",", 
       RowBox[{"+", "0.0015"}], ",", 
       RowBox[{"+", "0.012"}], ",", 
       RowBox[{"+", "0.0078"}], ",", 
       RowBox[{"+", "0.015"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.015"}], ",", 
       RowBox[{
        RowBox[{"+", "7.9"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"+", "0.015"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.077"}], ",", 
       RowBox[{"+", "0.25"}], ",", 
       RowBox[{"+", "0.74"}], ",", 
       RowBox[{"+", "0.08"}], ",", 
       RowBox[{"-", "0.024"}], ",", 
       RowBox[{"+", "0.015"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.31"}], ",", 
       RowBox[{"+", "0.53"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0047"}], ",", 
       RowBox[{"+", "0.062"}], ",", 
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"+", "0.056"}], ",", 
       RowBox[{"-", "0.011"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"+", "7.9"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}], "+", "0.31"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.034"}], ",", 
       RowBox[{"+", "0.069"}], ",", 
       RowBox[{"+", "0.3"}], ",", 
       RowBox[{"-", "0.0088"}], ",", 
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"+", "0.015"}], ",", 
       RowBox[{"+", "0.53"}], ",", 
       RowBox[{"+", "0.2"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "7.2", ",", "0.72", ",", "0.96", ",", "0.66", ",", "5.2", ",", "2.4", ",",
      "1.3", ",", "2.17", ",", "14", ",", "4.2"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782605288086*^9, 3.772782607470148*^9}, {
   3.772782833380669*^9, 3.77278324775979*^9}, {3.772783294184309*^9, 
   3.772783307007573*^9}, 3.7727834032008963`*^9, 3.772806282528874*^9, 
   3.772807357156048*^9, 3.811761794869115*^9, {3.811761862967293*^9, 
   3.8117619801405363`*^9}},
 ExpressionUUID -> "f6416ab0-eb9d-4e0b-91b7-e63a5e898cde"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors2", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V2", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.772782557744211*^9, 3.772782565791683*^9}, {3.772782612142125*^9, 
   3.7727826224935503`*^9}, {3.7728059911606703`*^9, 3.772805995128592*^9}, 
   3.772806034434278*^9, {3.772806286328875*^9, 3.772806296961837*^9}, {
   3.772807364850621*^9, 3.772807366360523*^9}},
 ExpressionUUID -> "046b75c8-fe3a-49a4-a091-2d2d804ff5d1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"46.24`", 
      RowBox[{"-", "0.6854`"}], "0.9792000000000001`", 
      RowBox[{"-", "0.0261`"}], 
      RowBox[{"-", "0.0743`"}], 
      RowBox[{"-", "0.0117`"}], "0.8262`", "0.23500000000000001`", "5.049`", 
      "0.`"},
     {
      RowBox[{"-", "0.6854`"}], "0.5184`", 
      RowBox[{"-", "0.2212`"}], "0.0129`", 
      RowBox[{"-", "0.1348`"}], "0.0068000000000000005`", 
      "0.22360000000000002`", "0.1042`", "0.6026`", "0.005200000000000001`"},
     {"0.9792000000000001`", 
      RowBox[{"-", "0.2212`"}], "0.9216000000000001`", 
      RowBox[{"-", "0.0083`"}], "0.0998`", "0.0645`", "1.0109000000000001`", 
      "0.5391`", "4.5360000000000005`", 
      RowBox[{"-", "0.0166`"}]},
     {
      RowBox[{"-", "0.0261`"}], "0.0129`", 
      RowBox[{"-", "0.0083`"}], "0.1024`", 
      RowBox[{"-", "0.0126`"}], "0.0013000000000000002`", 
      "0.0048000000000000004`", 
      RowBox[{"-", "0.0076`"}], "0.0233`", 
      RowBox[{"-", "0.0037`"}]},
     {
      RowBox[{"-", "0.0743`"}], 
      RowBox[{"-", "0.1348`"}], "0.0998`", 
      RowBox[{"-", "0.0126`"}], "27.040000000000003`", 
      RowBox[{"-", "0.0317`"}], 
      RowBox[{"-", "0.0068000000000000005`"}], "0.06960000000000001`", 
      "0.1615`", "0.007`"},
     {
      RowBox[{"-", "0.0117`"}], "0.0068000000000000005`", "0.0645`", 
      "0.0013000000000000002`", 
      RowBox[{"-", "0.0317`"}], "4.41`", "0.0794`", 
      RowBox[{"-", "0.0308`"}], 
      RowBox[{"-", "0.0907`"}], "0.009000000000000001`"},
     {"0.8262`", "0.22360000000000002`", "1.0109000000000001`", 
      "0.0048000000000000004`", 
      RowBox[{"-", "0.0068000000000000005`"}], "0.0794`", "1.8225`", 
      "0.8456`", "9.6593`", 
      RowBox[{"-", "0.024`"}]},
     {"0.23500000000000001`", "0.1042`", "0.5391`", 
      RowBox[{"-", "0.0076`"}], "0.06960000000000001`", 
      RowBox[{"-", "0.0308`"}], "0.8456`", "4.6656`", "6.4152000000000005`", 
      "0.2074`"},
     {"5.049`", "0.6026`", "4.5360000000000005`", "0.0233`", "0.1615`", 
      RowBox[{"-", "0.0907`"}], "9.6593`", "6.4152000000000005`", "182.25`", 
      RowBox[{"-", "0.2786`"}]},
     {"0.`", "0.005200000000000001`", 
      RowBox[{"-", "0.0166`"}], 
      RowBox[{"-", "0.0037`"}], "0.007`", "0.009000000000000001`", 
      RowBox[{"-", "0.024`"}], "0.2074`", 
      RowBox[{"-", "0.2786`"}], "23.040000000000003`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.772806297324749*^9, 3.772806372300535*^9, 3.772807152414097*^9, 
   3.772807366872856*^9, 3.7729683345494347`*^9, {3.772968400053278*^9, 
   3.772968413538218*^9}, 3.772969088793005*^9, 
   3.772969819197268*^9},ExpressionUUID->"d7cfd9e7-9947-4907-a21b-\
b169a6d5d5ea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S1(3)", "Subchapter",
 CellChangeTimes->{{3.7728070278696404`*^9, 
  3.772807032987885*^9}},ExpressionUUID->"f8adb5b3-63cc-4a43-8b68-\
9d57280a65fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.22"}], ",", 
       RowBox[{"+", "0.22"}], ",", 
       RowBox[{"-", "0.027"}], ",", 
       RowBox[{"-", "0.014"}], ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"+", "0.076"}], ",", 
       RowBox[{"+", "0.0094"}], ",", 
       RowBox[{"+", "0.029"}], ",", 
       RowBox[{"-", "0.0035"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.22"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.6"}], ",", 
       RowBox[{"+", "0.0047"}], ",", 
       RowBox[{"-", "0.069"}], ",", 
       RowBox[{"+", "0.004"}], ",", 
       RowBox[{"+", "0.26"}], ",", 
       RowBox[{"+", "0.042"}], ",", 
       RowBox[{"+", "0.1"}], ",", 
       RowBox[{"+", "0.0029"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.22"}], ",", 
       RowBox[{"-", "0.6"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.066"}], ",", 
       RowBox[{"+", "0.06"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.55"}], ",", 
       RowBox[{"+", "0.22"}], ",", 
       RowBox[{"+", "0.21"}], ",", 
       RowBox[{"-", "0.0069"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.027"}], ",", 
       RowBox[{"+", "0.0047"}], ",", 
       RowBox[{"+", "0.066"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.021"}], ",", 
       RowBox[{"+", "0.0036"}], ",", 
       RowBox[{"+", "0.093"}], ",", 
       RowBox[{"+", "0.033"}], ",", 
       RowBox[{"+", "0.033"}], ",", 
       RowBox[{"+", "0.00086"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.014"}], ",", 
       RowBox[{"-", "0.069"}], ",", 
       RowBox[{"+", "0.06"}], ",", 
       RowBox[{"-", "0.021"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0079"}], ",", 
       RowBox[{"-", "0.0011"}], ",", 
       RowBox[{"+", "0.0052"}], ",", 
       RowBox[{"-", "0.0053"}], ",", 
       RowBox[{"-", "0.0013"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"+", "0.004"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.0036"}], ",", 
       RowBox[{"+", "0.0079"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"+", "0.0011"}], ",", 
       RowBox[{"-", "0.0061"}], ",", 
       RowBox[{"-", "0.0032"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.076"}], ",", 
       RowBox[{"+", "0.26"}], ",", 
       RowBox[{"+", "0.55"}], ",", 
       RowBox[{"+", "0.093"}], ",", 
       RowBox[{"-", "0.0011"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.27"}], ",", 
       RowBox[{"+", "0.5"}], ",", 
       RowBox[{"-", "0.0046"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0094"}], ",", 
       RowBox[{"+", "0.042"}], ",", 
       RowBox[{"+", "0.22"}], ",", 
       RowBox[{"+", "0.033"}], ",", 
       RowBox[{"+", "0.0052"}], ",", 
       RowBox[{"+", "0.0011"}], ",", 
       RowBox[{"+", "0.27"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.12"}], ",", 
       RowBox[{"-", "0.0086"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.029"}], ",", 
       RowBox[{"+", "0.1"}], ",", 
       RowBox[{"+", "0.21"}], ",", 
       RowBox[{"+", "0.033"}], ",", 
       RowBox[{"-", "0.0053"}], ",", 
       RowBox[{"-", "0.0061"}], ",", 
       RowBox[{"+", "0.5"}], ",", 
       RowBox[{"+", "0.12"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.0044"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0035"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"-", "0.0069"}], ",", 
       RowBox[{"+", "0.00086"}], ",", 
       RowBox[{"-", "0.0013"}], ",", 
       RowBox[{"-", "0.0032"}], ",", 
       RowBox[{"-", "0.0046"}], ",", 
       RowBox[{"-", "0.0086"}], ",", 
       RowBox[{"-", "0.0044"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors3", "=", 
   RowBox[{"{", 
    RowBox[{
    "5.04", ",", "0.63", ",", "0.77", ",", "0.375", ",", "5.25", ",", "2.1", 
     ",", "1.08", ",", "1.5", ",", "14", ",", "2.7"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782626534355*^9, 3.772782628189341*^9}, 
   3.772788457648827*^9, 3.772805529408291*^9, 3.772806048415513*^9, {
   3.772807378083028*^9, 3.772807378513627*^9}, {3.811762139275257*^9, 
   3.8117621994319887`*^9}},
 ExpressionUUID -> "2c86a297-6157-4cff-b33b-15cfc668bbb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr3", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors3", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V3", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
  3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
  3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
  3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
  3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
  3.772782557744211*^9, 3.772782565791683*^9}, {3.772782631901704*^9, 
  3.7727826384530487`*^9}, {3.772806039729084*^9, 3.772806083321834*^9}},
 ExpressionUUID -> "0488b765-dc00-4281-920d-5f729a25daad"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"25.401600000000002`", 
       RowBox[{"-", "0.6985`"}], "0.8538`", 
       RowBox[{"-", "0.051000000000000004`"}], 
       RowBox[{"-", "0.3704`"}], 
       RowBox[{"-", "0.0148`"}], "0.4137`", "0.0711`", "2.0462000000000002`", 
       RowBox[{"-", "0.0476`"}]},
      {
       RowBox[{"-", "0.6985`"}], "0.39690000000000003`", 
       RowBox[{"-", "0.2911`"}], "0.0011`", 
       RowBox[{"-", "0.22820000000000001`"}], "0.0053`", "0.1769`", "0.0397`",
        "0.882`", "0.0049`"},
      {"0.8538`", 
       RowBox[{"-", "0.2911`"}], "0.5929`", "0.019100000000000002`", 
       "0.2426`", 
       RowBox[{"-", "0.0061`"}], "0.45740000000000003`", "0.2541`", 
       "2.2638000000000003`", 
       RowBox[{"-", "0.0143`"}]},
      {
       RowBox[{"-", "0.051000000000000004`"}], "0.0011`", 
       "0.019100000000000002`", "0.1406`", 
       RowBox[{"-", "0.0413`"}], "0.0028`", "0.037700000000000004`", 
       "0.018600000000000002`", "0.17320000000000002`", 
       "0.0009000000000000001`"},
      {
       RowBox[{"-", "0.3704`"}], 
       RowBox[{"-", "0.22820000000000001`"}], "0.2426`", 
       RowBox[{"-", "0.0413`"}], "27.5625`", "0.08710000000000001`", 
       RowBox[{"-", "0.006200000000000001`"}], "0.041`", 
       RowBox[{"-", "0.3896`"}], 
       RowBox[{"-", "0.0184`"}]},
      {
       RowBox[{"-", "0.0148`"}], "0.0053`", 
       RowBox[{"-", "0.0061`"}], "0.0028`", "0.08710000000000001`", "4.41`", 
       RowBox[{"-", "0.0027`"}], "0.0035`", 
       RowBox[{"-", "0.17930000000000001`"}], 
       RowBox[{"-", "0.0181`"}]},
      {"0.4137`", "0.1769`", "0.45740000000000003`", "0.037700000000000004`", 
       RowBox[{"-", "0.006200000000000001`"}], 
       RowBox[{"-", "0.0027`"}], "1.1664`", "0.4374`", "7.5600000000000005`", 
       RowBox[{"-", "0.0134`"}]},
      {"0.0711`", "0.0397`", "0.2541`", "0.018600000000000002`", "0.041`", 
       "0.0035`", "0.4374`", "2.25`", "2.52`", 
       RowBox[{"-", "0.034800000000000005`"}]},
      {"2.0462000000000002`", "0.882`", "2.2638000000000003`", 
       "0.17320000000000002`", 
       RowBox[{"-", "0.3896`"}], 
       RowBox[{"-", "0.17930000000000001`"}], "7.5600000000000005`", "2.52`", 
       "196.`", 
       RowBox[{"-", "0.1663`"}]},
      {
       RowBox[{"-", "0.0476`"}], "0.0049`", 
       RowBox[{"-", "0.0143`"}], "0.0009000000000000001`", 
       RowBox[{"-", "0.0184`"}], 
       RowBox[{"-", "0.0181`"}], 
       RowBox[{"-", "0.0134`"}], 
       RowBox[{"-", "0.034800000000000005`"}], 
       RowBox[{"-", "0.1663`"}], "7.29`"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727952823477*^9, 
   3.7728055522678947`*^9, {3.772806042446373*^9, 3.772806056436204*^9}, 
   3.772806372635091*^9, 3.772807152715023*^9, 3.7728073853458633`*^9, 
   3.772968334573832*^9, {3.772968400078484*^9, 3.772968413560638*^9}, 
   3.772969088818342*^9, 3.772969819230111*^9, 3.811762202791793*^9},
 ExpressionUUID -> "46e36701-8599-49fe-ae00-fe1d1750d6d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S2 (4)", "Subchapter",
 CellChangeTimes->{{3.772807047941094*^9, 
  3.7728070554432507`*^9}},ExpressionUUID->"3e562f70-4c40-4804-b5a4-\
ebf457bd1d23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.18"}], ",", 
       RowBox[{"-", "0.2"}], ",", 
       RowBox[{"-", "0.15"}], ",", 
       RowBox[{"+", "0.34"}], ",", 
       RowBox[{"+", "0.0082"}], ",", 
       RowBox[{"-", "0.043"}], ",", 
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"+", "0.014"}], ",", 
       RowBox[{"-", "0.0061"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.18"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.64"}], ",", 
       RowBox[{"-", "0.16"}], ",", 
       RowBox[{"-", "0.023"}], ",", 
       RowBox[{"+", "0.00051"}], ",", 
       RowBox[{"+", "0.14"}], ",", 
       RowBox[{"-", "0.00059"}], ",", 
       RowBox[{"+", "0.044"}], ",", 
       RowBox[{"+", "0.0033"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2"}], ",", 
       RowBox[{"-", "0.64"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.14"}], ",", 
       RowBox[{"+", "0.024"}], ",", 
       RowBox[{"+", "0.0013"}], ",", 
       RowBox[{"+", "0.59"}], ",", 
       RowBox[{"+", "0.058"}], ",", 
       RowBox[{"+", "0.046"}], ",", 
       RowBox[{"-", "0.0021"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.15"}], ",", 
       RowBox[{"-", "0.16"}], ",", 
       RowBox[{"+", "0.14"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.059"}], ",", 
       RowBox[{"-", "0.004"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.055"}], ",", 
       RowBox[{"+", "0.0038"}], ",", 
       RowBox[{"-", "0.00056"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.34"}], ",", 
       RowBox[{"-", "0.023"}], ",", 
       RowBox[{"+", "0.024"}], ",", 
       RowBox[{"-", "0.059"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.019"}], ",", 
       RowBox[{"+", "0.016"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.008"}], ",", 
       RowBox[{"+", "0.0011"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0082"}], ",", 
       RowBox[{"+", "0.00051"}], ",", 
       RowBox[{"+", "0.0013"}], ",", 
       RowBox[{"-", "0.004"}], ",", 
       RowBox[{"+", "0.019"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0016"}], ",", 
       RowBox[{"-", "0.00036"}], ",", 
       RowBox[{"-", "0.00098"}], ",", 
       RowBox[{"+", "0.00048"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.043"}], ",", 
       RowBox[{"+", "0.14"}], ",", 
       RowBox[{"+", "0.59"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.016"}], ",", 
       RowBox[{"+", "0.0016"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.046"}], ",", 
       RowBox[{"+", "0.12"}], ",", 
       RowBox[{"+", "0.0021"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"-", "0.00059"}], ",", 
       RowBox[{"+", "0.058"}], ",", 
       RowBox[{"+", "0.055"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.00036"}], ",", 
       RowBox[{"+", "0.046"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0044"}], ",", 
       RowBox[{"-", "0.013"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.014"}], ",", 
       RowBox[{"+", "0.044"}], ",", 
       RowBox[{"+", "0.046"}], ",", 
       RowBox[{"+", "0.0038"}], ",", 
       RowBox[{"+", "0.008"}], ",", 
       RowBox[{"-", "0.00098"}], ",", 
       RowBox[{"+", "0.12"}], ",", 
       RowBox[{"+", "0.0044"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0019"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0061"}], ",", 
       RowBox[{"+", "0.0033"}], ",", 
       RowBox[{"-", "0.0021"}], ",", 
       RowBox[{"-", "0.00056"}], ",", 
       RowBox[{"+", "0.0011"}], ",", 
       RowBox[{"+", "0.00048"}], ",", 
       RowBox[{"+", "0.0021"}], ",", 
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"+", "0.0019"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors4", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.28", ",", "0.12", ",", "0.16", ",", "0.064", ",", "3.96", ",", "0.57", 
     ",", "0.45", ",", "0.5", ",", "5.8", ",", "1.4"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, {3.772782641533607*^9, 3.772782644348979*^9}, 
   3.772788463941496*^9, 3.772805557159255*^9, 3.772806343736992*^9, {
   3.772807392107053*^9, 3.7728073924656353`*^9}, {3.811762295640565*^9, 
   3.8117623524000177`*^9}},
 ExpressionUUID -> "7a95997a-f28f-4a52-bcca-d860ac06c88f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr4", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors4", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V4", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
  3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
  3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
  3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
  3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
  3.772782557744211*^9, 3.772782565791683*^9}, {3.7727826476210747`*^9, 
  3.772782653012656*^9}, {3.772806089086322*^9, 3.77280610797677*^9}},
 ExpressionUUID -> "e8f45b4f-f6e6-4f66-bd3d-30a8725f67a1"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1.6384`", "0.027600000000000003`", 
       RowBox[{"-", "0.041`"}], 
       RowBox[{"-", "0.0123`"}], "1.7234`", "0.006`", 
       RowBox[{"-", "0.024800000000000003`"}], 
       RowBox[{"-", "0.0083`"}], "0.1039`", 
       RowBox[{"-", "0.0109`"}]},
      {"0.027600000000000003`", "0.014400000000000001`", 
       RowBox[{"-", "0.0123`"}], 
       RowBox[{"-", "0.0012000000000000001`"}], 
       RowBox[{"-", "0.0109`"}], "0.`", "0.0076`", "0.`", 
       "0.030600000000000002`", "0.0006000000000000001`"},
      {
       RowBox[{"-", "0.041`"}], 
       RowBox[{"-", "0.0123`"}], "0.0256`", "0.0014`", "0.0152`", "0.0001`", 
       "0.0425`", "0.0046`", "0.0427`", 
       RowBox[{"-", "0.0005`"}]},
      {
       RowBox[{"-", "0.0123`"}], 
       RowBox[{"-", "0.0012000000000000001`"}], "0.0014`", "0.0041`", 
       RowBox[{"-", "0.015000000000000001`"}], 
       RowBox[{"-", "0.0001`"}], "0.0008`", "0.0018000000000000002`", 
       "0.0014`", 
       RowBox[{"-", "0.0001`"}]},
      {"1.7234`", 
       RowBox[{"-", "0.0109`"}], "0.0152`", 
       RowBox[{"-", "0.015000000000000001`"}], "15.681600000000001`", 
       "0.0429`", "0.0285`", 
       RowBox[{"-", "0.007500000000000001`"}], "0.1837`", "0.0061`"},
      {"0.006`", "0.`", "0.0001`", 
       RowBox[{"-", "0.0001`"}], "0.0429`", "0.3249`", "0.0004`", 
       RowBox[{"-", "0.0001`"}], 
       RowBox[{"-", "0.0032`"}], "0.0004`"},
      {
       RowBox[{"-", "0.024800000000000003`"}], "0.0076`", "0.0425`", 
       "0.0008`", "0.0285`", "0.0004`", "0.2025`", "0.010400000000000001`", 
       "0.31320000000000003`", "0.0013000000000000002`"},
      {
       RowBox[{"-", "0.0083`"}], "0.`", "0.0046`", "0.0018000000000000002`", 
       RowBox[{"-", "0.007500000000000001`"}], 
       RowBox[{"-", "0.0001`"}], "0.010400000000000001`", "0.25`", "0.0128`", 
       RowBox[{"-", "0.0091`"}]},
      {"0.1039`", "0.030600000000000002`", "0.0427`", "0.0014`", "0.1837`", 
       RowBox[{"-", "0.0032`"}], "0.31320000000000003`", "0.0128`", "33.64`", 
       "0.0154`"},
      {
       RowBox[{"-", "0.0109`"}], "0.0006000000000000001`", 
       RowBox[{"-", "0.0005`"}], 
       RowBox[{"-", "0.0001`"}], "0.0061`", "0.0004`", 
       "0.0013000000000000002`", 
       RowBox[{"-", "0.0091`"}], "0.0154`", "1.9600000000000002`"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727952828170767`*^9, 
   3.772805569789565*^9, 3.7728060927518797`*^9, 3.772806372989897*^9, 
   3.77280715297897*^9, 3.77280740161506*^9, 3.772968334600285*^9, {
   3.772968400103766*^9, 3.772968413583962*^9}, 3.7729690888410873`*^9, 
   3.772969819266038*^9, 3.811762355776147*^9},
 ExpressionUUID -> "0d00b994-090d-4113-8ae9-eb2ec1affe64"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S2 + ILC250 (5)", "Subchapter",
 CellChangeTimes->{{3.772807071828259*^9, 
  3.772807081250442*^9}},ExpressionUUID->"e11ebbd2-ea30-48f4-b97a-\
f0e01cb069c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.17"}], ",", 
       RowBox[{"+", "0.17"}], ",", 
       RowBox[{"-", "0.34"}], ",", 
       RowBox[{"+", "0.23"}], ",", 
       RowBox[{"+", "0.0069"}], ",", 
       RowBox[{"-", "0.0032"}], ",", 
       RowBox[{"+", "0.0045"}], ",", 
       RowBox[{"+", "0.012"}], ",", 
       RowBox[{"+", "0.028"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "0.23"}], ",", 
       RowBox[{"-", "0.052"}], ",", 
       RowBox[{"+", "0.0037"}], ",", 
       RowBox[{"-", "0.015"}], ",", 
       RowBox[{"-", "0.00067"}], ",", 
       RowBox[{"-", "0.0089"}], ",", 
       RowBox[{"-", "0.0015"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.17"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.23"}], ",", 
       RowBox[{"+", "0.052"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.034"}], ",", 
       RowBox[{"+", "0.0019"}], ",", 
       RowBox[{"+", "0.012"}], ",", 
       RowBox[{"+", "0.0021"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.34"}], ",", 
       RowBox[{"-", "0.23"}], ",", 
       RowBox[{"+", "0.23"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.11"}], ",", 
       RowBox[{"+", "0.00055"}], ",", 
       RowBox[{"+", "0.013"}], ",", 
       RowBox[{"+", "0.0095"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"-", "0.018"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.23"}], ",", 
       RowBox[{"-", "0.052"}], ",", 
       RowBox[{"+", "0.052"}], ",", 
       RowBox[{"-", "0.11"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.022"}], ",", 
       RowBox[{"+", "0.00018"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.0015"}], ",", 
       RowBox[{"+", "0.0096"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0069"}], ",", 
       RowBox[{"+", "0.0037"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.00055"}], ",", 
       RowBox[{"+", "0.022"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0024"}], ",", 
       RowBox[{"-", "0.00074"}], ",", 
       RowBox[{
        RowBox[{"+", "5.1"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"-", "0.00054"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0032"}], ",", 
       RowBox[{"-", "0.015"}], ",", 
       RowBox[{"-", "0.034"}], ",", 
       RowBox[{"+", "0.013"}], ",", 
       RowBox[{"+", "0.00018"}], ",", 
       RowBox[{"+", "0.0024"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.017"}], ",", 
       RowBox[{"-", "0.041"}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0045"}], ",", 
       RowBox[{"-", "0.00067"}], ",", 
       RowBox[{"+", "0.0019"}], ",", 
       RowBox[{"+", "0.0095"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.00074"}], ",", 
       RowBox[{"-", "0.017"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.29"}], ",", 
       RowBox[{"-", "0.0035"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.012"}], ",", 
       RowBox[{"-", "0.0089"}], ",", 
       RowBox[{"+", "0.012"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"-", "0.0015"}], ",", 
       RowBox[{
        RowBox[{"+", "5.1"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"-", "0.041"}], ",", 
       RowBox[{"+", "0.29"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.00034"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.028"}], ",", 
       RowBox[{"-", "0.0015"}], ",", 
       RowBox[{"+", "0.0021"}], ",", 
       RowBox[{"-", "0.018"}], ",", 
       RowBox[{"+", "0.0096"}], ",", 
       RowBox[{"-", "0.00054"}], ",", 
       RowBox[{"-", "0.01"}], ",", 
       RowBox[{"-", "0.0035"}], ",", 
       RowBox[{"+", "0.00034"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors5", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.26", ",", "0.108", ",", "0.108", ",", "0.106", ",", "3.75", ",", 
     "0.54", ",", "0.0156", ",", "0.17", ",", "0.25", ",", "1.62"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277834076385*^9}, {3.772782555008987*^9, 
   3.772782555143849*^9}, 3.772788470989205*^9, 3.772805600615426*^9, 
   3.77280611730129*^9, {3.7728074094188232`*^9, 3.772807410016871*^9}, {
   3.8117624328652563`*^9, 3.811762455112694*^9}, {3.811762519783514*^9, 
   3.8117625394954967`*^9}, {3.811762769700654*^9, 3.811762783815597*^9}},
 ExpressionUUID -> "4634dce3-a547-4a5d-83c6-d124adf973e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr5", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors5", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors5", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V5", ",", "0.0001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
  3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
  3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
  3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
  3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
  3.772782557744211*^9, 3.772782565791683*^9}, {3.772806112335115*^9, 
  3.772806141253669*^9}},
 ExpressionUUID -> "df4e948b-5ab3-4876-85e4-debf603ccf55"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1.5876000000000001`", 
       RowBox[{"-", "0.023100000000000002`"}], "0.023100000000000002`", 
       RowBox[{"-", "0.0454`"}], "1.0867`", "0.0047`", 
       RowBox[{"-", "0.0001`"}], "0.001`", "0.0038`", "0.0572`"},
      {
       RowBox[{"-", "0.023100000000000002`"}], "0.0117`", 
       RowBox[{"-", "0.0117`"}], 
       RowBox[{"-", "0.0026000000000000003`"}], 
       RowBox[{"-", "0.0211`"}], "0.0002`", "0.`", "0.`", 
       RowBox[{"-", "0.0002`"}], 
       RowBox[{"-", "0.00030000000000000003`"}]},
      {"0.023100000000000002`", 
       RowBox[{"-", "0.0117`"}], "0.0117`", "0.0026000000000000003`", 
       "0.0211`", 
       RowBox[{"-", "0.0002`"}], 
       RowBox[{"-", "0.0001`"}], "0.`", "0.00030000000000000003`", "0.0004`"},
      {
       RowBox[{"-", "0.0454`"}], 
       RowBox[{"-", "0.0026000000000000003`"}], "0.0026000000000000003`", 
       "0.0112`", 
       RowBox[{"-", "0.0437`"}], "0.`", "0.`", "0.0002`", "0.`", 
       RowBox[{"-", "0.0031000000000000003`"}]},
      {"1.0867`", 
       RowBox[{"-", "0.0211`"}], "0.0211`", 
       RowBox[{"-", "0.0437`"}], "14.0625`", "0.0446`", "0.`", 
       RowBox[{"-", "0.0024000000000000002`"}], 
       RowBox[{"-", "0.0014`"}], "0.058300000000000005`"},
      {"0.0047`", "0.0002`", 
       RowBox[{"-", "0.0002`"}], "0.`", "0.0446`", "0.2916`", "0.`", 
       RowBox[{"-", "0.0001`"}], "0.`", 
       RowBox[{"-", "0.0005`"}]},
      {
       RowBox[{"-", "0.0001`"}], "0.`", 
       RowBox[{"-", "0.0001`"}], "0.`", "0.`", "0.`", "0.0002`", "0.`", 
       RowBox[{"-", "0.0002`"}], 
       RowBox[{"-", "0.00030000000000000003`"}]},
      {"0.001`", "0.`", "0.`", "0.0002`", 
       RowBox[{"-", "0.0024000000000000002`"}], 
       RowBox[{"-", "0.0001`"}], "0.`", "0.028900000000000002`", "0.0123`", 
       RowBox[{"-", "0.001`"}]},
      {"0.0038`", 
       RowBox[{"-", "0.0002`"}], "0.00030000000000000003`", "0.`", 
       RowBox[{"-", "0.0014`"}], "0.`", 
       RowBox[{"-", "0.0002`"}], "0.0123`", "0.0625`", "0.0001`"},
      {"0.0572`", 
       RowBox[{"-", "0.00030000000000000003`"}], "0.0004`", 
       RowBox[{"-", "0.0031000000000000003`"}], "0.058300000000000005`", 
       RowBox[{"-", "0.0005`"}], 
       RowBox[{"-", "0.00030000000000000003`"}], 
       RowBox[{"-", "0.001`"}], "0.0001`", "2.6244`"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, 3.7727952833730917`*^9, 
   3.772805607020627*^9, 3.7728061202589197`*^9, 3.772806373316429*^9, 
   3.7728071532960987`*^9, 3.772807415751791*^9, 3.772968334624831*^9, {
   3.7729684001281977`*^9, 3.772968413608581*^9}, 3.772969088865224*^9, 
   3.772969819299406*^9, 3.811762787007845*^9},
 ExpressionUUID -> "8789a085-4a6f-48c0-b58f-c1628a873280"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LEP/SLC + LHC S2 + ILC250 + ILC500 (6)", "Subchapter",
 CellChangeTimes->{{3.772807094339522*^9, 
  3.772807108257568*^9}},ExpressionUUID->"1e8ef6ea-2c3a-4352-bb20-\
d3d4bc9342f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.75"}], ",", 
       RowBox[{"+", "0.75"}], ",", 
       RowBox[{"+", "0.94"}], ",", 
       RowBox[{"-", "0.9"}], ",", 
       RowBox[{"+", "0.00015"}], ",", 
       RowBox[{"-", "0.00067"}], ",", 
       RowBox[{"-", "0.0019"}], ",", 
       RowBox[{"-", "0.00062"}], ",", 
       RowBox[{"-", "0.0013"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.75"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.73"}], ",", 
       RowBox[{"-", "0.87"}], ",", 
       RowBox[{"+", "0.86"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"+", "0.061"}], ",", 
       RowBox[{"+", "0.0028"}], ",", 
       RowBox[{"+", "0.0015"}], ",", 
       RowBox[{"+", "0.00096"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.75"}], ",", 
       RowBox[{"-", "0.73"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.87"}], ",", 
       RowBox[{"-", "0.86"}], ",", 
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"+", "0.06"}], ",", 
       RowBox[{"+", "0.00063"}], ",", 
       RowBox[{"-", "0.00025"}], ",", 
       RowBox[{"-", "0.0009"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.94"}], ",", 
       RowBox[{"-", "0.87"}], ",", 
       RowBox[{"+", "0.87"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.97"}], ",", 
       RowBox[{"+", "0.00094"}], ",", 
       RowBox[{"-", "0.00059"}], ",", 
       RowBox[{"-", "0.0016"}], ",", 
       RowBox[{"-", "0.00098"}], ",", 
       RowBox[{"-", "0.0009"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9"}], ",", 
       RowBox[{"+", "0.86"}], ",", 
       RowBox[{"-", "0.86"}], ",", 
       RowBox[{"-", "0.97"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.00083"}], ",", 
       RowBox[{"+", "0.00044"}], ",", 
       RowBox[{"+", "0.0018"}], ",", 
       RowBox[{"+", "0.0008"}], ",", 
       RowBox[{"+", "0.00052"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.00015"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"+", "0.00094"}], ",", 
       RowBox[{"-", "0.00083"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{
        RowBox[{"+", "2.8"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"+", "0.0025"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00067"}], ",", 
       RowBox[{"+", "0.061"}], ",", 
       RowBox[{"+", "0.06"}], ",", 
       RowBox[{"-", "0.00059"}], ",", 
       RowBox[{"+", "0.00044"}], ",", 
       RowBox[{"-", "0.0012"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.0011"}], ",", 
       RowBox[{"-", "0.0053"}], ",", 
       RowBox[{"+", "0.0022"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0019"}], ",", 
       RowBox[{"+", "0.0028"}], ",", 
       RowBox[{"+", "0.00063"}], ",", 
       RowBox[{"-", "0.0016"}], ",", 
       RowBox[{"+", "0.0018"}], ",", 
       RowBox[{
        RowBox[{"+", "2.8"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"-", "0.0011"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.38"}], ",", 
       RowBox[{"-", "0.00098"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00062"}], ",", 
       RowBox[{"+", "0.0015"}], ",", 
       RowBox[{"-", "0.00025"}], ",", 
       RowBox[{"-", "0.00098"}], ",", 
       RowBox[{"+", "0.0008"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"-", "0.0053"}], ",", 
       RowBox[{"+", "0.38"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.00087"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0013"}], ",", 
       RowBox[{"+", "0.00096"}], ",", 
       RowBox[{"-", "0.0009"}], ",", 
       RowBox[{"-", "0.0009"}], ",", 
       RowBox[{"+", "0.00052"}], ",", 
       RowBox[{"+", "0.0025"}], ",", 
       RowBox[{"+", "0.0022"}], ",", 
       RowBox[{"-", "0.00098"}], ",", 
       RowBox[{"+", "0.00087"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors6", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.01", ",", "0.0057", ",", "0.0057", ",", "0.021", ",", "0.021", ",", 
     "0.55", ",", "0.007", ",", "0.092", ",", "0.13", ",", "0.95"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277831247569*^9}, 3.772806133405798*^9, {
   3.7728074262420597`*^9, 3.772807426662866*^9}, {3.811762676776987*^9, 
   3.8117627072914457`*^9}, 3.811762739783903*^9, {3.811762799394359*^9, 
   3.811762830852482*^9}},
 ExpressionUUID -> "f4fc8cd4-9a04-4ad4-b41d-15cd3f6c1ae1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr6", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors6", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors6", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Round", "[", 
    RowBox[{"V6", ",", "0.0001"}], "]"}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.7727952717021933`*^9, 3.7727953153979197`*^9}, {3.772795621379281*^9, 
   3.77279562157693*^9}, 3.772806143061702*^9, 3.772806273923448*^9},
 ExpressionUUID -> "d3fe3431-46c8-47ae-845b-6e0430505039"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0.0001`", "0.`", "0.`", "0.0002`", 
       RowBox[{"-", "0.0002`"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
      {"0.`", "0.`", "0.`", 
       RowBox[{"-", "0.0001`"}], "0.0001`", "0.`", "0.`", "0.`", "0.`", "0.`"},
      {"0.`", "0.`", "0.`", "0.0001`", 
       RowBox[{"-", "0.0001`"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
      {"0.0002`", 
       RowBox[{"-", "0.0001`"}], "0.0001`", "0.0004`", 
       RowBox[{"-", "0.0004`"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
      {
       RowBox[{"-", "0.0002`"}], "0.0001`", 
       RowBox[{"-", "0.0001`"}], 
       RowBox[{"-", "0.0004`"}], "0.0004`", "0.`", "0.`", "0.`", "0.`", "0.`"},
      {"0.`", "0.`", "0.`", "0.`", "0.`", "0.3025`", "0.`", "0.`", 
       RowBox[{"-", "0.0002`"}], "0.0013000000000000002`"},
      {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
      {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.0085`", 
       "0.0045000000000000005`", 
       RowBox[{"-", "0.0001`"}]},
      {"0.`", "0.`", "0.`", "0.`", "0.`", 
       RowBox[{"-", "0.0002`"}], "0.`", "0.0045000000000000005`", 
       "0.016900000000000002`", "0.0001`"},
      {"0.`", "0.`", "0.`", "0.`", "0.`", "0.0013000000000000002`", "0.`", 
       RowBox[{"-", "0.0001`"}], "0.0001`", "0.9025000000000001`"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.768631796798791*^9, {3.7686318845453463`*^9, 3.768631897253461*^9}, {
   3.769162593690467*^9, 3.7691626340114202`*^9}, {3.769162774948053*^9, 
   3.769162787632366*^9}, 3.769162821270006*^9, {3.772795274412466*^9, 
   3.7727953160029783`*^9}, 3.772806143715416*^9, 3.772806373677011*^9, 
   3.7728071535663013`*^9, 3.7728074368022013`*^9, 3.7729683346496897`*^9, {
   3.7729684001521053`*^9, 3.772968413633588*^9}, 3.77296908889076*^9, 
   3.7729698193311367`*^9, 3.811762833612199*^9},
 ExpressionUUID -> "501a1841-d6b4-453f-8955-69bcebf06be5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["17-parameter global fit", "Chapter",
 CellChangeTimes->{{3.7727781072287083`*^9, 3.77277811377103*^9}, {
   3.7727781569778547`*^9, 3.7727781585038137`*^9}, {3.772792420582087*^9, 
   3.772792641164956*^9}, {3.772792702364574*^9, 3.772792806688793*^9}, {
   3.7728065159539213`*^9, 3.7728065167839003`*^9}, 3.7728066576381197`*^9, {
   3.772969583634719*^9, 
   3.77296958426775*^9}},ExpressionUUID->"5901246b-28ef-471f-9c6d-\
96ed3cace2dd"],

Cell[CellGroupData[{

Cell[TextData[{
 "LEP/SLC + LHC S2 + ILC250 + ILC500 + ILC1000 (7)\[LineSeparator]",
 StyleBox["Operator coefficients are ordered as follows:\n{Cphit, CphiQ3, \
CphiQ1, CtW, CtB, Ctphi, Cphib, CbW, CbB, Cphitb,  Ceu,Ced,   Ceq,   Clu,    \
Cld,   Clq-,   Clq+}", "Text",
  FontColor->GrayLevel[0]]
}], "Subchapter",
 CellChangeTimes->{{3.772807127802443*^9, 3.7728071465203657`*^9}, {
   3.772969756702034*^9, 3.77296980112317*^9}, 3.8117628696021137`*^9},
 ExpressionUUID -> "ab7373e8-7a8f-4965-b0fa-9e6a7c50f616"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.28"}], ",", 
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"+", "0.0044"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.0075"}], ",", 
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"-", "0.0051"}], ",", 
       RowBox[{"-", "0.0059"}], ",", 
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"+", "0.0026"}], ",", 
       RowBox[{"+", "0.0013"}], ",", 
       RowBox[{"-", "0.00097"}], ",", 
       RowBox[{"+", "0.0024"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.00072"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.28"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.99"}], ",", 
       RowBox[{"-", "0.0062"}], ",", 
       RowBox[{"+", "0.0051"}], ",", 
       RowBox[{"+", "0.00065"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.0067"}], ",", 
       RowBox[{"+", "0.016"}], ",", 
       RowBox[{"+", "0.0038"}], ",", 
       RowBox[{"-", "0.0057"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.0063"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"+", "0.0096"}], ",", 
       RowBox[{"+", "0.0019"}], ",", 
       RowBox[{"-", "0.0006"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.28"}], ",", 
       RowBox[{"-", "0.99"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0068"}], ",", 
       RowBox[{"-", "0.0055"}], ",", 
       RowBox[{"-", "0.00058"}], ",", 
       RowBox[{"+", "0.011"}], ",", 
       RowBox[{"-", "0.0052"}], ",", 
       RowBox[{"-", "0.014"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.0045"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.024"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"+", "0.002"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"-", "0.0068"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0044"}], ",", 
       RowBox[{"-", "0.0062"}], ",", 
       RowBox[{"+", "0.0068"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.84"}], ",", 
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"+", "0.0051"}], ",", 
       RowBox[{"+", "0.014"}], ",", 
       RowBox[{"+", "0.014"}], ",", 
       RowBox[{"-", "0.00054"}], ",", 
       RowBox[{
        RowBox[{"+", "3.9"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"+", "0.0099"}], ",", 
       RowBox[{"-", "0.0082"}], ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"+", "0.0062"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"+", "0.0046"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.0051"}], ",", 
       RowBox[{"-", "0.0055"}], ",", 
       RowBox[{"-", "0.84"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0035"}], ",", 
       RowBox[{"-", "0.005"}], ",", 
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"-", "0.012"}], ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"-", "0.00013"}], ",", 
       RowBox[{"-", "0.009"}], ",", 
       RowBox[{"+", "0.0073"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"-", "0.0059"}], ",", 
       RowBox[{"+", "0.004"}], ",", 
       RowBox[{"-", "0.0038"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0075"}], ",", 
       RowBox[{"+", "0.00065"}], ",", 
       RowBox[{"-", "0.00058"}], ",", 
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"+", "0.0035"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0035"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"+", "0.00014"}], ",", 
       RowBox[{"+", "0.0002"}], ",", 
       RowBox[{"-", "0.0031"}], ",", 
       RowBox[{"-", "0.0026"}], ",", 
       RowBox[{"+", "0.0015"}], ",", 
       RowBox[{"-", "0.0025"}], ",", 
       RowBox[{"+", "0.0038"}], ",", 
       RowBox[{"-", "0.00094"}], ",", 
       RowBox[{"+", "0.0045"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0023"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.011"}], ",", 
       RowBox[{"+", "0.0051"}], ",", 
       RowBox[{"-", "0.005"}], ",", 
       RowBox[{"+", "0.0035"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.0048"}], ",", 
       RowBox[{"+", "0.0037"}], ",", 
       RowBox[{"-", "0.0033"}], ",", 
       RowBox[{"+", "0.003"}], ",", 
       RowBox[{"+", "0.15"}], ",", 
       RowBox[{"-", "0.11"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"+", "0.029"}], ",", 
       RowBox[{"+", "0.0013"}], ",", 
       RowBox[{"+", "0.021"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0051"}], ",", 
       RowBox[{"+", "0.0067"}], ",", 
       RowBox[{"-", "0.0052"}], ",", 
       RowBox[{"+", "0.014"}], ",", 
       RowBox[{"-", "0.013"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"-", "0.0048"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.23"}], ",", 
       RowBox[{"+", "0.0061"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"+", "0.0093"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"+", "0.0048"}], ",", 
       RowBox[{"-", "0.02"}], ",", 
       RowBox[{"+", "0.0033"}], ",", 
       RowBox[{"-", "0.028"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0059"}], ",", 
       RowBox[{"+", "0.016"}], ",", 
       RowBox[{"-", "0.014"}], ",", 
       RowBox[{"+", "0.014"}], ",", 
       RowBox[{"-", "0.012"}], ",", 
       RowBox[{"+", "0.00014"}], ",", 
       RowBox[{"+", "0.0037"}], ",", 
       RowBox[{"+", "0.23"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0011"}], ",", 
       RowBox[{"-", "0.00066"}], ",", 
       RowBox[{"+", "0.041"}], ",", 
       RowBox[{"-", "0.024"}], ",", 
       RowBox[{"+", "0.00039"}], ",", 
       RowBox[{"+", "0.01"}], ",", 
       RowBox[{"-", "0.0022"}], ",", 
       RowBox[{"+", "0.008"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"+", "0.0038"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"-", "0.00054"}], ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"+", "0.0002"}], ",", 
       RowBox[{"-", "0.0033"}], ",", 
       RowBox[{"+", "0.0061"}], ",", 
       RowBox[{"+", "0.0011"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"-", "0.0036"}], ",", 
       RowBox[{"+", "0.0055"}], ",", 
       RowBox[{"-", "0.0016"}], ",", 
       RowBox[{"-", "0.0026"}], ",", 
       RowBox[{"-", "0.00083"}], ",", 
       RowBox[{"+", "0.0017"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"-", "0.0057"}], ",", 
       RowBox[{"+", "0.0045"}], ",", 
       RowBox[{
        RowBox[{"+", "3.9"}], "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ",", 
       RowBox[{"-", "0.00013"}], ",", 
       RowBox[{"-", "0.0031"}], ",", 
       RowBox[{"+", "0.003"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"-", "0.00066"}], ",", 
       RowBox[{"+", "0.0014"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.017"}], ",", 
       RowBox[{"-", "0.035"}], ",", 
       RowBox[{"-", "0.0008"}], ",", 
       RowBox[{"-", "0.0096"}], ",", 
       RowBox[{"+", "0.0022"}], ",", 
       RowBox[{"-", "0.0046"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0026"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.027"}], ",", 
       RowBox[{"+", "0.0099"}], ",", 
       RowBox[{"-", "0.009"}], ",", 
       RowBox[{"-", "0.0026"}], ",", 
       RowBox[{"+", "0.15"}], ",", 
       RowBox[{"+", "0.0093"}], ",", 
       RowBox[{"+", "0.041"}], ",", 
       RowBox[{"-", "0.0036"}], ",", 
       RowBox[{"+", "0.017"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"-", "0.38"}], ",", 
       RowBox[{"-", "0.00012"}], ",", 
       RowBox[{"+", "0.047"}], ",", 
       RowBox[{"-", "0.002"}], ",", 
       RowBox[{"-", "0.019"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0013"}], ",", 
       RowBox[{"+", "0.0063"}], ",", 
       RowBox[{"+", "0.024"}], ",", 
       RowBox[{"-", "0.0082"}], ",", 
       RowBox[{"+", "0.0073"}], ",", 
       RowBox[{"+", "0.0015"}], ",", 
       RowBox[{"-", "0.11"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"-", "0.024"}], ",", 
       RowBox[{"+", "0.0055"}], ",", 
       RowBox[{"-", "0.035"}], ",", 
       RowBox[{"-", "0.38"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0063"}], ",", 
       RowBox[{"+", "0.076"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"-", "0.0039"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00097"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"-", "0.0014"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"-", "0.0025"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"+", "0.0048"}], ",", 
       RowBox[{"+", "0.00039"}], ",", 
       RowBox[{"-", "0.0016"}], ",", 
       RowBox[{"-", "0.0008"}], ",", 
       RowBox[{"-", "0.00012"}], ",", 
       RowBox[{"+", "0.0063"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0045"}], ",", 
       RowBox[{"-", "0.18"}], ",", 
       RowBox[{"+", "0.0064"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.0024"}], ",", 
       RowBox[{"+", "0.0096"}], ",", 
       RowBox[{"+", "0.002"}], ",", 
       RowBox[{"+", "0.0062"}], ",", 
       RowBox[{"-", "0.0059"}], ",", 
       RowBox[{"+", "0.0038"}], ",", 
       RowBox[{"+", "0.029"}], ",", 
       RowBox[{"-", "0.02"}], ",", 
       RowBox[{"+", "0.01"}], ",", 
       RowBox[{"-", "0.0026"}], ",", 
       RowBox[{"-", "0.0096"}], ",", 
       RowBox[{"+", "0.047"}], ",", 
       RowBox[{"+", "0.076"}], ",", 
       RowBox[{"+", "0.0045"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0052"}], ",", 
       RowBox[{"+", "0.61"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.0019"}], ",", 
       RowBox[{"-", "0.0018"}], ",", 
       RowBox[{"-", "0.0024"}], ",", 
       RowBox[{"+", "0.004"}], ",", 
       RowBox[{"-", "0.00094"}], ",", 
       RowBox[{"+", "0.0013"}], ",", 
       RowBox[{"+", "0.0033"}], ",", 
       RowBox[{"-", "0.0022"}], ",", 
       RowBox[{"-", "0.00083"}], ",", 
       RowBox[{"+", "0.0022"}], ",", 
       RowBox[{"-", "0.002"}], ",", 
       RowBox[{"+", "0.0029"}], ",", 
       RowBox[{"-", "0.18"}], ",", 
       RowBox[{"+", "0.0052"}], ",", 
       RowBox[{"+", "1"}], ",", 
       RowBox[{"+", "0.0053"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "0.00072"}], ",", 
       RowBox[{"-", "0.0006"}], ",", 
       RowBox[{"-", "0.0068"}], ",", 
       RowBox[{"+", "0.0046"}], ",", 
       RowBox[{"-", "0.0038"}], ",", 
       RowBox[{"+", "0.0045"}], ",", 
       RowBox[{"+", "0.021"}], ",", 
       RowBox[{"-", "0.028"}], ",", 
       RowBox[{"+", "0.008"}], ",", 
       RowBox[{"+", "0.0017"}], ",", 
       RowBox[{"-", "0.0046"}], ",", 
       RowBox[{"-", "0.019"}], ",", 
       RowBox[{"-", "0.0039"}], ",", 
       RowBox[{"+", "0.0064"}], ",", 
       RowBox[{"+", "0.61"}], ",", 
       RowBox[{"+", "0.0053"}], ",", 
       RowBox[{"+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"errors7", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.09", ",", "0.04", ",", "0.04", ",", "0.014", ",", "0.015", ",", "0.55",
      ",", "0.007", ",", "0.18", ",", "0.18", ",", "0.9", ",", "0.0005", ",", 
     "0.0005", ",", "0.0004", ",", "0.0005", ",", "0.0009", ",", "0.0005", 
     ",", "0.0005"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.76770266685466*^9, 3.767702758956522*^9}, {
   3.76770283790539*^9, 3.7677028407836447`*^9}, {3.768631126069642*^9, 
   3.7686311953963833`*^9}, {3.768631314630938*^9, 3.768631339476535*^9}, {
   3.768631375491647*^9, 3.7686316794654408`*^9}, {3.768631963082384*^9, 
   3.7686319677995853`*^9}, {3.769161872354932*^9, 3.769162474052554*^9}, {
   3.7727776414784527`*^9, 3.772777655039936*^9}, {3.772777699168787*^9, 
   3.772777724573312*^9}, {3.772778019449335*^9, 3.772778045766881*^9}, {
   3.772778310476193*^9, 3.77277831247569*^9}, {3.772778415871997*^9, 
   3.772778418173856*^9}, {3.7727788593024807`*^9, 3.772780033916293*^9}, {
   3.772780098869351*^9, 3.7727803242958803`*^9}, 3.77280636053915*^9, {
   3.772807458308272*^9, 3.772807459506135*^9}, {3.811762913616005*^9, 
   3.8117630594299917`*^9}},
 ExpressionUUID -> "2a2b0c36-46ec-4e27-bc80-7e7ee48e9d57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V7", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"corr7", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"errors7", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "*", 
        RowBox[{"errors7", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "17"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Round", "[", 
   RowBox[{"V7", ",", "0.00000001"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.768631232605036*^9, 3.768631262623168*^9}, {
   3.768631792606114*^9, 3.768631794485573*^9}, {3.768631874004916*^9, 
   3.768631896746112*^9}, {3.769162602534936*^9, 3.769162633508977*^9}, {
   3.76916275041931*^9, 3.769162787111994*^9}, {3.7691628179768257`*^9, 
   3.7691628208004837`*^9}, {3.772778316275755*^9, 3.7727783237562447`*^9}, {
   3.772778422374116*^9, 3.7727784303013983`*^9}, {3.77278051790289*^9, 
   3.772780519228806*^9}, {3.772795594538105*^9, 3.772795631931942*^9}, 
   3.772806366834897*^9, {3.811763168816024*^9, 3.8117631760051947`*^9}},
 ExpressionUUID -> "37c8f720-3c18-4b7e-914a-63cd629a425a"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0.0081`", 
       RowBox[{"-", "0.001008`"}], "0.001008`", "5.54`*^-6", 
       RowBox[{"-", "5.13`*^-6"}], 
       RowBox[{"-", "0.00037125`"}], 
       RowBox[{"-", "1.45`*^-6"}], 
       RowBox[{"-", "0.00008262`"}], 
       RowBox[{"-", "0.00009558`"}], "0.0001134`", "6.000000000000001`*^-8", 
       "1.2000000000000002`*^-7", "5.`*^-8", 
       RowBox[{"-", "4.`*^-8"}], "1.9`*^-7", 
       RowBox[{"-", "1.7000000000000001`*^-7"}], "3.0000000000000004`*^-8"},
      {
       RowBox[{"-", "0.001008`"}], "0.0016`", 
       RowBox[{"-", "0.0015840000000000001`"}], 
       RowBox[{"-", "3.4700000000000002`*^-6"}], "3.06`*^-6", "0.0000143`", 
       "7.5600000000000005`*^-6", "0.00004824`", "0.00011520000000000001`", 
       "0.0001368`", 
       RowBox[{"-", "1.1`*^-7"}], "5.4`*^-7", "1.`*^-7", 
       RowBox[{"-", "5.`*^-8"}], "3.5`*^-7", "4.`*^-8", 
       RowBox[{"-", "1.`*^-8"}]},
      {"0.001008`", 
       RowBox[{"-", "0.0015840000000000001`"}], "0.0016`", "3.81`*^-6", 
       RowBox[{"-", "3.3`*^-6"}], 
       RowBox[{"-", "0.00001276`"}], "3.08`*^-6", 
       RowBox[{"-", "0.00003744`"}], 
       RowBox[{"-", "0.0001008`"}], 
       RowBox[{"-", "0.0001368`"}], "9.`*^-8", "5.4`*^-7", "3.8`*^-7", 
       "6.000000000000001`*^-8", "7.`*^-8", 
       RowBox[{"-", "4.`*^-8"}], 
       RowBox[{"-", "1.4`*^-7"}]},
      {"5.54`*^-6", 
       RowBox[{"-", "3.4700000000000002`*^-6"}], "3.81`*^-6", "0.000196`", 
       RowBox[{"-", "0.0001764`"}], 
       RowBox[{"-", "0.00001771`"}], "5.`*^-7", "0.00003528`", "0.00003528`", 
       RowBox[{"-", "6.8`*^-6"}], "0.`", "7.`*^-8", 
       RowBox[{"-", "5.`*^-8"}], 
       RowBox[{"-", "1.`*^-8"}], "8.`*^-8", 
       RowBox[{"-", "2.`*^-8"}], "3.0000000000000004`*^-8"},
      {
       RowBox[{"-", "5.13`*^-6"}], "3.06`*^-6", 
       RowBox[{"-", "3.3`*^-6"}], 
       RowBox[{"-", "0.0001764`"}], "0.000225`", "0.00002888`", 
       RowBox[{"-", "5.3`*^-7"}], 
       RowBox[{"-", "0.0000351`"}], 
       RowBox[{"-", "0.0000324`"}], 
       RowBox[{"-", "0.000018900000000000002`"}], "0.`", 
       RowBox[{"-", "7.`*^-8"}], "4.`*^-8", "2.`*^-8", 
       RowBox[{"-", "8.`*^-8"}], "3.0000000000000004`*^-8", 
       RowBox[{"-", "3.0000000000000004`*^-8"}]},
      {
       RowBox[{"-", "0.00037125`"}], "0.0000143`", 
       RowBox[{"-", "0.00001276`"}], 
       RowBox[{"-", "0.00001771`"}], "0.00002888`", "0.3025`", "0.00001348`", 
       RowBox[{"-", "0.0002376`"}], "0.000013860000000000001`", 
       "0.00009900000000000001`", 
       RowBox[{"-", "8.5`*^-7"}], 
       RowBox[{"-", "7.2`*^-7"}], "3.3`*^-7", 
       RowBox[{"-", "6.900000000000001`*^-7"}], "1.88`*^-6", 
       RowBox[{"-", "2.6`*^-7"}], "1.24`*^-6"},
      {
       RowBox[{"-", "1.45`*^-6"}], "7.5600000000000005`*^-6", "3.08`*^-6", 
       "5.`*^-7", 
       RowBox[{"-", "5.3`*^-7"}], "0.00001348`", "0.000049`", 
       RowBox[{"-", "6.0500000000000005`*^-6"}], "4.66`*^-6", 
       RowBox[{"-", "0.00002079`"}], "1.`*^-8", "5.2`*^-7", 
       RowBox[{"-", "3.1`*^-7"}], 
       RowBox[{"-", "1.`*^-8"}], "1.8`*^-7", "0.`", "7.`*^-8"},
      {
       RowBox[{"-", "0.00008262`"}], "0.00004824`", 
       RowBox[{"-", "0.00003744`"}], "0.00003528`", 
       RowBox[{"-", "0.0000351`"}], 
       RowBox[{"-", "0.0002376`"}], 
       RowBox[{"-", "6.0500000000000005`*^-6"}], "0.0324`", "0.007452`", 
       "0.0009882`", "2.6`*^-7", "8.4`*^-7", 
       RowBox[{"-", "1.3`*^-7"}], "4.3`*^-7", 
       RowBox[{"-", "3.24`*^-6"}], "3.`*^-7", 
       RowBox[{"-", "2.52`*^-6"}]},
      {
       RowBox[{"-", "0.00009558`"}], "0.00011520000000000001`", 
       RowBox[{"-", "0.0001008`"}], "0.00003528`", 
       RowBox[{"-", "0.0000324`"}], "0.000013860000000000001`", "4.66`*^-6", 
       "0.007452`", "0.0324`", "0.0001782`", 
       RowBox[{"-", "6.000000000000001`*^-8"}], "3.6900000000000002`*^-6", 
       RowBox[{"-", "1.73`*^-6"}], "4.`*^-8", "1.62`*^-6", 
       RowBox[{"-", "2.`*^-7"}], "7.2`*^-7"},
      {"0.0001134`", "0.0001368`", 
       RowBox[{"-", "0.0001368`"}], 
       RowBox[{"-", "6.8`*^-6"}], 
       RowBox[{"-", "0.000018900000000000002`"}], "0.00009900000000000001`", 
       RowBox[{"-", "0.00002079`"}], "0.0009882`", "0.0001782`", "0.81`", 
       "6.3`*^-7", 
       RowBox[{"-", "1.62`*^-6"}], "1.98`*^-6", 
       RowBox[{"-", "7.2`*^-7"}], 
       RowBox[{"-", "2.11`*^-6"}], 
       RowBox[{"-", "3.7`*^-7"}], "7.6`*^-7"},
      {"6.000000000000001`*^-8", 
       RowBox[{"-", "1.1`*^-7"}], "9.`*^-8", "0.`", "0.`", 
       RowBox[{"-", "8.5`*^-7"}], "1.`*^-8", "2.6`*^-7", 
       RowBox[{"-", "6.000000000000001`*^-8"}], "6.3`*^-7", "2.5`*^-7", "0.`", 
       RowBox[{"-", "1.`*^-8"}], "0.`", "0.`", "0.`", "0.`"},
      {"1.2000000000000002`*^-7", "5.4`*^-7", "5.4`*^-7", "7.`*^-8", 
       RowBox[{"-", "7.`*^-8"}], 
       RowBox[{"-", "7.2`*^-7"}], "5.2`*^-7", "8.4`*^-7", 
       "3.6900000000000002`*^-6", 
       RowBox[{"-", "1.62`*^-6"}], "0.`", "2.5`*^-7", 
       RowBox[{"-", "8.`*^-8"}], "0.`", "2.`*^-8", "0.`", "0.`"},
      {"5.`*^-8", "1.`*^-7", "3.8`*^-7", 
       RowBox[{"-", "5.`*^-8"}], "4.`*^-8", "3.3`*^-7", 
       RowBox[{"-", "3.1`*^-7"}], 
       RowBox[{"-", "1.3`*^-7"}], 
       RowBox[{"-", "1.73`*^-6"}], "1.98`*^-6", 
       RowBox[{"-", "1.`*^-8"}], 
       RowBox[{"-", "8.`*^-8"}], "1.6`*^-7", "0.`", "3.0000000000000004`*^-8",
        "0.`", "0.`"},
      {
       RowBox[{"-", "4.`*^-8"}], 
       RowBox[{"-", "5.`*^-8"}], "6.000000000000001`*^-8", 
       RowBox[{"-", "1.`*^-8"}], "2.`*^-8", 
       RowBox[{"-", "6.900000000000001`*^-7"}], 
       RowBox[{"-", "1.`*^-8"}], "4.3`*^-7", "4.`*^-8", 
       RowBox[{"-", "7.2`*^-7"}], "0.`", "0.`", "0.`", "2.5`*^-7", "0.`", 
       RowBox[{"-", "4.`*^-8"}], "0.`"},
      {"1.9`*^-7", "3.5`*^-7", "7.`*^-8", "8.`*^-8", 
       RowBox[{"-", "8.`*^-8"}], "1.88`*^-6", "1.8`*^-7", 
       RowBox[{"-", "3.24`*^-6"}], "1.62`*^-6", 
       RowBox[{"-", "2.11`*^-6"}], "0.`", "2.`*^-8", 
       "3.0000000000000004`*^-8", "0.`", "8.1`*^-7", "0.`", "2.7`*^-7"},
      {
       RowBox[{"-", "1.7000000000000001`*^-7"}], "4.`*^-8", 
       RowBox[{"-", "4.`*^-8"}], 
       RowBox[{"-", "2.`*^-8"}], "3.0000000000000004`*^-8", 
       RowBox[{"-", "2.6`*^-7"}], "0.`", "3.`*^-7", 
       RowBox[{"-", "2.`*^-7"}], 
       RowBox[{"-", "3.7`*^-7"}], "0.`", "0.`", "0.`", 
       RowBox[{"-", "4.`*^-8"}], "0.`", "2.5`*^-7", "0.`"},
      {"3.0000000000000004`*^-8", 
       RowBox[{"-", "1.`*^-8"}], 
       RowBox[{"-", "1.4`*^-7"}], "3.0000000000000004`*^-8", 
       RowBox[{"-", "3.0000000000000004`*^-8"}], "1.24`*^-6", "7.`*^-8", 
       RowBox[{"-", "2.52`*^-6"}], "7.2`*^-7", "7.6`*^-7", "0.`", "0.`", 
       "0.`", "0.`", "2.7`*^-7", "0.`", "2.5`*^-7"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.7727956125300817`*^9, 3.772795632572517*^9}, 
   3.772806374135139*^9, 3.7728071539624662`*^9, 3.7728074675357447`*^9, 
   3.772968334675796*^9, {3.772968400174667*^9, 3.7729684136587553`*^9}, 
   3.772969088916236*^9, 3.772969819374935*^9, {3.811763040761016*^9, 
   3.811763062789022*^9}, {3.811763156596973*^9, 3.811763176558375*^9}},
 ExpressionUUID -> "65f92817-3973-4ea8-8112-9a7a9435fe1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conversion to LHC TOP WG conventions", "Subsection",
 CellChangeTimes->{{3.7729687449464493`*^9, 
  3.772968757484888*^9}},ExpressionUUID->"c631581c-cb15-4b67-a448-\
067f655fe477"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invV7", " ", "=", " ", 
   RowBox[{"Inverse", "[", "V7", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V7TOPWG", " ", "=", " ", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Dot", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "invconv17", "]"}], ",", 
      RowBox[{"Inverse", "[", "V7", "]"}], ",", "invconv17"}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"uncertainties", " ", "=", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Diagonal", "[", "V7TOPWG", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"corr", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V7TOPWG", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "/", 
       RowBox[{"uncertainties", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "/", 
      RowBox[{"uncertainties", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "uncertainties", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "corr", "]"}]}], "Input",
 CellChangeTimes->{{3.77296878502495*^9, 3.7729688244105873`*^9}, 
   3.772969123323159*^9, {3.772969165983205*^9, 3.772969168643587*^9}},
 ExpressionUUID -> "6454f7d8-58cb-44d4-a0ca-9ee1a321aab3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0.08834908223856877`", ",", "0.039266258772696426`", ",", 
    "0.0783359402219527`", ",", "0.00899391773689492`", ",", 
    "0.010130744663329536`", ",", "0.55`", ",", "0.007000000000000001`", ",", 
    "0.18`", ",", "0.18`", ",", "0.8834908223856887`", ",", "0.0005`", ",", 
    "0.0004999999999999999`", ",", "0.0004`", ",", "0.0005`", ",", 
    "0.0009000000000000002`", ",", "0.0005`", ",", "0.0005`"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.772969089004307*^9, 3.7729691259029913`*^9, {3.772969160875493*^9, 
   3.772969169330221*^9}, 3.772969819380742*^9, 3.811763190222417*^9},
 ExpressionUUID -> "cb27b719-0c8f-4964-88c6-33a0aba851d4"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1.`", 
       RowBox[{"-", "0.2799999999999942`"}], "0.2807026359855623`", 
       "0.004400000000000081`", "0.004384444032545262`", 
       RowBox[{"-", "0.007500000000000052`"}], 
       RowBox[{"-", "0.00230000000000013`"}], 
       RowBox[{"-", "0.005100000000000018`"}], 
       RowBox[{"-", "0.005900000000000578`"}], 
       RowBox[{"-", "0.0014000000000001047`"}], "0.0014000000000029477`", 
       "0.002599999999998317`", "0.0013000000000080044`", 
       RowBox[{"-", "0.0009700000000007757`"}], "0.0023999999999983427`", 
       RowBox[{"-", "0.0037999999999999306`"}], "0.0007200000000021786`"},
      {
       RowBox[{"-", "0.27999999999999897`"}], "1.`", 
       RowBox[{"-", "0.9974968671630006`"}], 
       RowBox[{"-", "0.006200000000000131`"}], 
       RowBox[{"-", "0.0061134413875801345`"}], "0.0006500000000001287`", 
       "0.026999999999999958`", "0.006699999999999013`", 
       "0.015999999999999105`", 
       RowBox[{"-", "0.0037999999999998725`"}], 
       RowBox[{"-", "0.005699999999999763`"}], "0.027000000000010037`", 
       "0.0062999999999742064`", 
       RowBox[{"-", "0.0023999999999998268`"}], "0.009600000000016548`", 
       "0.0018999999999997725`", 
       RowBox[{"-", "0.0005999999999790696`"}]},
      {"0.2807026359855669`", 
       RowBox[{"-", "0.9974968671629996`"}], "1.0000000000000002`", 
       "0.006516311192522203`", "0.00641342897307312`", 
       RowBox[{"-", "0.0006165432897541019`"}], 
       RowBox[{"-", "0.00802007531387184`"}], 
       RowBox[{"-", "0.005964931014692896`"}], 
       RowBox[{"-", "0.01503764121351312`"}], "0.0038095357740900344`", 
       "0.005112798012590117`", "1.1007774317499949`*^-14", 
       "0.008872208315976165`", "0.0026566499477204413`", 
       RowBox[{"-", "0.0038095357740957313`"}], 
       RowBox[{"-", "0.0018546424163323001`"}], 
       RowBox[{"-", "0.0031077791841332843`"}]},
      {"0.004399999999999951`", 
       RowBox[{"-", "0.00619999999999978`"}], "0.006516311192521894`", "1.`", 
       "0.9904623748421424`", 
       RowBox[{"-", "0.002300000000000006`"}], "0.005100000000000024`", 
       "0.014000000000000056`", "0.014000000000000044`", 
       "0.0005399999999999952`", "0.00003899999999990864`", 
       "0.009899999999999475`", 
       RowBox[{"-", "0.008199999999999565`"}], 
       RowBox[{"-", "0.0014000000000001288`"}], "0.006199999999999903`", 
       RowBox[{"-", "0.002400000000000042`"}], "0.004599999999999869`"},
      {"0.004384444032545132`", 
       RowBox[{"-", "0.006113441387579778`"}], "0.006413428973072809`", 
       "0.9904623748421423`", "1.`", 
       RowBox[{"-", "0.002676238717136319`"}], "0.005233177934768664`", 
       "0.014181356740264045`", "0.01392741843988177`", 
       "0.00006414964882618982`", "0.00006332099294770488`", 
       "0.009979271308398673`", 
       RowBox[{"-", "0.008226414053463294`"}], 
       RowBox[{"-", "0.0018244369546380394`"}], "0.006316592027885561`", 
       RowBox[{"-", "0.0028809232875795622`"}], "0.004539874873049283`"},
      {
       RowBox[{"-", "0.007499999999999919`"}], "0.0006499999999998852`", 
       RowBox[{"-", "0.0006165432897532915`"}], 
       RowBox[{"-", "0.002300000000000395`"}], 
       RowBox[{"-", "0.002676238717136742`"}], "1.0000000000000002`", 
       "0.003499999999991432`", 
       RowBox[{"-", "0.0024000000000025147`"}], "0.00013999999999992203`", 
       RowBox[{"-", "0.0002000000000006139`"}], 
       RowBox[{"-", "0.003099999999966841`"}], 
       RowBox[{"-", "0.0026000000000292512`"}], "0.0015000000000671319`", 
       RowBox[{"-", "0.0024999999999492863`"}], "0.003800000000041683`", 
       RowBox[{"-", "0.0009399999999994133`"}], "0.004500000000069092`"},
      {
       RowBox[{"-", "0.0022999999999997727`"}], "0.027000000000001283`", 
       RowBox[{"-", "0.008020075313874223`"}], "0.005100000000000016`", 
       "0.00523317793476864`", "0.003499999999999997`", "0.9999999999999999`", 
       RowBox[{"-", "0.004799999999999969`"}], "0.0037000000000000574`", 
       "0.0033`", "0.0029999999999990538`", "0.15`", 
       RowBox[{"-", "0.10999999999999949`"}], 
       RowBox[{"-", "0.0018000000000005913`"}], "0.02900000000000126`", 
       "0.00130000000000103`", "0.020999999999998673`"},
      {
       RowBox[{"-", "0.005099999999999866`"}], "0.006700000000000251`", 
       RowBox[{"-", "0.005964931014693127`"}], "0.014000000000000106`", 
       "0.01418135674026411`", 
       RowBox[{"-", "0.0023999999999999512`"}], 
       RowBox[{"-", "0.004799999999999774`"}], "0.9999999999999999`", 
       "0.2300000000000004`", 
       RowBox[{"-", "0.006100000000000014`"}], "0.00289999999999209`", 
       "0.009300000000005628`", 
       RowBox[{"-", "0.0017999999999925224`"}], "0.0047999999999991235`", 
       RowBox[{"-", "0.019999999999998446`"}], "0.0032999999999837083`", 
       RowBox[{"-", "0.027999999999998183`"}]},
      {
       RowBox[{"-", "0.005899999999999918`"}], "0.01599999999999956`", 
       RowBox[{"-", "0.01503764121351242`"}], "0.014000000000000058`", 
       "0.013927418439881793`", "0.00013999999999998386`", 
       "0.003700000000000372`", "0.23000000000000018`", "0.9999999999999999`", 
       RowBox[{"-", "0.001100000000000024`"}], 
       RowBox[{"-", "0.0006599999999966528`"}], "0.04100000000000063`", 
       RowBox[{"-", "0.02400000000001077`"}], "0.0003899999999759689`", 
       "0.009999999999984311`", 
       RowBox[{"-", "0.002199999999996473`"}], "0.007999999999989776`"},
      {
       RowBox[{"-", "0.0014000000000002873`"}], 
       RowBox[{"-", "0.0037999999999987033`"}], "0.0038095357740890404`", 
       "0.0005400000000004054`", "0.00006414964882656253`", 
       RowBox[{"-", "0.00019999999999990305`"}], "0.0033000000000055103`", 
       RowBox[{"-", "0.006100000000000568`"}], 
       RowBox[{"-", "0.0010999999999988061`"}], "0.9999999999999999`", 
       RowBox[{"-", "0.0014000000000043572`"}], "0.003600000000019249`", 
       RowBox[{"-", "0.0055000000000164865`"}], "0.0015999999999658158`", 
       "0.002600000000071083`", "0.0008300000001207412`", 
       RowBox[{"-", "0.0016999999999735`"}]},
      {"0.0013999999999999811`", 
       RowBox[{"-", "0.005699999999999891`"}], "0.005112798012594149`", 
       "0.00003900000000000029`", "0.00006332099294801503`", 
       RowBox[{"-", "0.0031000000000000003`"}], "0.003000000000000002`", 
       "0.0029000000000000093`", 
       RowBox[{"-", "0.0006600000000000013`"}], 
       RowBox[{"-", "0.0013999999999999993`"}], "1.`", 
       "0.017000000000000154`", 
       RowBox[{"-", "0.03500000000000024`"}], 
       RowBox[{"-", "0.0008000000000003303`"}], 
       RowBox[{"-", "0.009600000000000207`"}], "0.002200000000000307`", 
       RowBox[{"-", "0.004600000000000154`"}]},
      {"0.0026000000000000034`", "0.02700000000000264`", 
       RowBox[{"-", "2.0633041548643746`*^-15"}], "0.009900000000000027`", 
       "0.009979271308398702`", 
       RowBox[{"-", "0.0026000000000000042`"}], "0.15000000000000008`", 
       "0.009300000000000022`", "0.041000000000000036`", 
       "0.0035999999999999934`", "0.016999999999999897`", 
       "1.0000000000000002`", 
       RowBox[{"-", "0.38000000000000034`"}], 
       RowBox[{"-", "0.0001200000000008102`"}], "0.04699999999999977`", 
       RowBox[{"-", "0.0019999999999988486`"}], 
       RowBox[{"-", "0.019000000000000086`"}]},
      {"0.0012999999999994303`", "0.006300000000000112`", 
       "0.008872208315972628`", 
       RowBox[{"-", "0.008200000000000034`"}], 
       RowBox[{"-", "0.008226414053463091`"}], "0.0015000000000000026`", 
       RowBox[{"-", "0.11000000000000008`"}], 
       RowBox[{"-", "0.0017999999999999835`"}], 
       RowBox[{"-", "0.024000000000000014`"}], 
       RowBox[{"-", "0.0055000000000000005`"}], 
       RowBox[{"-", "0.03500000000000022`"}], 
       RowBox[{"-", "0.38000000000000017`"}], "1.0000000000000002`", 
       "0.006300000000000576`", "0.07599999999999948`", 
       "0.0028999999999987165`", 
       RowBox[{"-", "0.003900000000000646`"}]},
      {
       RowBox[{"-", "0.0009700000000000261`"}], 
       RowBox[{"-", "0.0023999999999999343`"}], "0.0026566499477204937`", 
       RowBox[{"-", "0.0014000000000000015`"}], 
       RowBox[{"-", "0.0018244369546380208`"}], 
       RowBox[{"-", "0.002500000000000001`"}], 
       RowBox[{"-", "0.001799999999999971`"}], "0.004800000000000003`", 
       "0.0003900000000000045`", "0.001600000000000003`", 
       RowBox[{"-", "0.0007999999999998999`"}], 
       RowBox[{"-", "0.00011999999999976809`"}], "0.006299999999999728`", 
       "1.0000000000000002`", "0.004499999999999982`", 
       RowBox[{"-", "0.17999999999999985`"}], "0.006399999999999964`"},
      {"0.0023999999999998523`", "0.009600000000000783`", 
       RowBox[{"-", "0.003809535774090505`"}], "0.006200000000000016`", 
       "0.006316592027885822`", "0.0037999999999999987`", 
       "0.029000000000000047`", 
       RowBox[{"-", "0.01999999999999999`"}], "0.01000000000000001`", 
       "0.0025999999999999994`", 
       RowBox[{"-", "0.009599999999999737`"}], "0.047000000000000285`", 
       "0.0759999999999998`", "0.0044999999999991`", "0.9999999999999999`", 
       "0.005200000000001189`", "0.6100000000000001`"},
      {
       RowBox[{"-", "0.003799999999999993`"}], "0.0018999999999999638`", 
       RowBox[{"-", "0.00185464241633318`"}], 
       RowBox[{"-", "0.002400000000000005`"}], 
       RowBox[{"-", "0.002880923287579554`"}], 
       RowBox[{"-", "0.0009400000000000002`"}], "0.0013000000000000006`", 
       "0.0033000000000000013`", 
       RowBox[{"-", "0.0021999999999999975`"}], "0.0008300000000000014`", 
       "0.0021999999999999186`", 
       RowBox[{"-", "0.0019999999999999376`"}], "0.0028999999999998975`", 
       RowBox[{"-", "0.18000000000000002`"}], "0.005199999999999974`", 
       "1.0000000000000002`", "0.005299999999999992`"},
      {"0.0007199999999999159`", 
       RowBox[{"-", "0.0005999999999998025`"}], 
       RowBox[{"-", "0.0031077791841262014`"}], "0.004600000000000016`", 
       "0.0045398748730494055`", "0.0045000000000000005`", 
       "0.021000000000000005`", 
       RowBox[{"-", "0.02800000000000001`"}], "0.008000000000000004`", 
       RowBox[{"-", "0.0017000000000000006`"}], 
       RowBox[{"-", "0.00459999999999951`"}], 
       RowBox[{"-", "0.018999999999999864`"}], 
       RowBox[{"-", "0.003899999999999947`"}], "0.00639999999999951`", 
       "0.6100000000000001`", "0.005300000000000185`", "1.0000000000000002`"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.772969089004307*^9, 3.7729691259029913`*^9, {3.772969160875493*^9, 
   3.772969169330221*^9}, 3.772969819380742*^9, 3.8117631902715054`*^9},
 ExpressionUUID -> "cb27b719-0c8f-4964-88c6-33a0aba851d4"]
}, Open  ]],

Cell[TextData[{
 "These are the uncertainties and the correlation matrix applying on:\n  ",
 StyleBox["{cphit, cphiQ3, cphiQ-,   ctW,  ctZ,  ctphi, Cphib, CbW, CbB, \
cphitb, cte(1), Ced, cQe(1), ctl(1), Cld, cQl-(1), Clq+} ", "Text",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.772969185521858*^9, 3.772969222816162*^9}, 
   3.811763208484582*^9},
 ExpressionUUID -> "1f184a3a-e446-41dd-becc-c6301c188e54"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{985, 760},
WindowMargins->{{Automatic, 44}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 243, 4, 148, "Title"],
Cell[CellGroupData[{
Cell[690, 23, 544, 8, 64, "Section"],
Cell[CellGroupData[{
Cell[1259, 35, 540, 10, 101, "Subsection"],
Cell[CellGroupData[{
Cell[1824, 49, 2786, 69, 117, "Input"],
Cell[4613, 120, 1061, 21, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5711, 146, 2939, 67, 243, "Input"],
Cell[8653, 215, 1972, 44, 205, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10674, 265, 843, 14, 101, "Subsection"],
Cell[CellGroupData[{
Cell[11542, 283, 4904, 105, 348, "Input"],
Cell[16449, 390, 2813, 64, 325, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19323, 461, 557, 10, 84, "Chapter"],
Cell[CellGroupData[{
Cell[19905, 475, 173, 3, 63, "Subchapter"],
Cell[20081, 480, 5497, 146, 243, "Input"],
Cell[CellGroupData[{
Cell[25603, 630, 1486, 34, 54, "Input"],
Cell[27092, 666, 3533, 74, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30662, 745, 186, 3, 44, "Subsection"],
Cell[CellGroupData[{
Cell[30873, 752, 1593, 40, 138, "Input"],
Cell[32469, 794, 724, 14, 28, "Output"],
Cell[33196, 810, 4060, 78, 193, "Output"]
}, Open  ]],
Cell[37271, 891, 460, 10, 49, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37792, 908, 254, 4, 65, "Chapter"],
Cell[CellGroupData[{
Cell[38071, 916, 173, 3, 63, "Subchapter"],
Cell[38247, 921, 4795, 129, 230, "Input"],
Cell[CellGroupData[{
Cell[43067, 1054, 1436, 33, 54, "Input"],
Cell[44506, 1089, 3195, 74, 183, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47750, 1169, 169, 3, 63, "Subchapter"],
Cell[47922, 1174, 5337, 144, 243, "Input"],
Cell[CellGroupData[{
Cell[53284, 1322, 1306, 31, 54, "Input"],
Cell[54593, 1355, 3714, 82, 193, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58356, 1443, 170, 3, 63, "Subchapter"],
Cell[58529, 1448, 5353, 144, 243, "Input"],
Cell[CellGroupData[{
Cell[63907, 1596, 1305, 31, 54, "Input"],
Cell[65215, 1629, 3465, 75, 193, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68729, 1710, 177, 3, 63, "Subchapter"],
Cell[68909, 1715, 5577, 150, 251, "Input"],
Cell[CellGroupData[{
Cell[74511, 1869, 1258, 31, 54, "Input"],
Cell[75772, 1902, 3473, 75, 193, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79294, 1983, 186, 3, 63, "Subchapter"],
Cell[79483, 1988, 5495, 149, 251, "Input"],
Cell[CellGroupData[{
Cell[85003, 2141, 1331, 32, 54, "Input"],
Cell[86337, 2175, 2447, 49, 193, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88845, 2231, 447, 7, 65, "Chapter"],
Cell[CellGroupData[{
Cell[89317, 2242, 515, 9, 99, "Subchapter"],
Cell[89835, 2253, 13070, 354, 780, "Input"],
Cell[CellGroupData[{
Cell[102930, 2611, 1389, 32, 54, "Input"],
Cell[104322, 2645, 7755, 162, 363, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112114, 2812, 186, 3, 44, "Subsection"],
Cell[CellGroupData[{
Cell[112325, 2819, 1523, 39, 138, "Input"],
Cell[113851, 2860, 725, 14, 28, "Output"],
Cell[114579, 2876, 11292, 210, 319, "Output"]
}, Open  ]],
Cell[125886, 3089, 424, 8, 49, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> fig/macros/bars_plot_v2.c <==
#include <TMath.h>
#include <TRandom.h>
#include <TString.h>

#include <TF1.h>
#include <TUnuran.h>

const int n_graph = 9;

Int_t bars_plot_v2()
{
    
    double calc(double prob_hepfit)
    {
        double sigmas_hepfit = -TMath::NormQuantile((1-prob_hepfit)/2);
        double mult_factor = 1/sigmas_hepfit;
        
        //cout<<"Sigmas Hepfit: "<<sigmas_hepfit<<endl;
        //cout<<"Multiplying factor: "<<mult_factor<<endl;
        
        return mult_factor;
    }

    //string operators[n_graph]  = {"C_{#varphit}","C_{#varphiQ}^{(3)}","C_{#varphiQ}^{(1)}","C_{tW}","C_{tB}", "C_{#varphib}","C_{bW}","C_{bB}","C_{#varphitb}"};
    
    //string operators[n_graph]  = {"#bar{C}_{#varphitb}", "#bar{C}_{bB}","#bar{C}_{bW}","#bar{C}_{#varphib}","#bar{C}_{tB}","#bar{C}_{tW}","#bar{C}_{#varphiQ}^{1}","#bar{C}_{#varphiQ}^{3}","#bar{C}_{#varphit}"};
    
    string operators[n_graph]  = {"C_{#varphitb}", "C_{bB}","C_{bW}","C_{#varphib}","C_{tB}","C_{tW}","C_{#varphiQ}^{1}","C_{#varphiQ}^{3}","C_{#varphit}"};
    
    
    
    string factor[n_graph]  = {" ", "/5"," "," "," "," "," "," ","/3"};
    
    double cbb_factor = 5;
    double ctb_factor = 1;
    double cphit_factor = 3;
    
    //OK
    double lhcRun2_lep1_indv_cf[n_graph] = {0.694,0.696,0.696,0.703,0.691,0.702,0.682,0.699,0.693};
    double C_indv_r2[n_graph] = {1.4/cphit_factor, 0.018, 0.018, -0.1, 4.59/ctb_factor, -0.104, 0.75, -0.25/cbb_factor,-1.7};
    double C_err_indv_r2_l[n_graph] = {4.6/cphit_factor, 0.026, 0.026, 0.3, 3.91/ctb_factor, 0.136, 0.57, 5.75/cbb_factor,2.3};
    double C_err_indv_r2_u[n_graph] = {3/cphit_factor, 0.034, 0.034, 0.38, 2.21/ctb_factor, 0.136, 0.27, 6.75/cbb_factor,2.4};
    
    //OK
    double lhcRun2_lep1_marg_cf[n_graph] = {0.69,0.687,0.695,0.691,0.694,0.689,0.692,0.69,0.683};
    double C_marg_r2[n_graph] =      {-12.6/cphit_factor, -1.12, 0.35, -0.1, 3.8/ctb_factor, -0.85, -0.24, -21/cbb_factor,0.2};
    double C_err_marg_r2_l[n_graph] = {1.7/cphit_factor,  0.76, 1.35, 0.34, 10.6/ctb_factor,  4.55, 2.32,  10.2/cbb_factor,5.4};
    double C_err_marg_r2_u[n_graph] = {10.2/cphit_factor,  0.76, 1.35,  0.3, 1.8/ctb_factor,   1.05, 1.84,  23.4/cbb_factor,5.4};
    
    
    //OK
    double C_indv_r2_2[n_graph] = {-100, -100, -100, -100, -100, -100, -0.75, -100,4};
    double C_err_indv_r2_l_2[n_graph] = {-100, -100, -100, -100, -100, -100, 0.27, -100,2.4};
    double C_err_indv_r2_u_2[n_graph] = {-100, -100, -100, -100, -100, -100, 0.63, -100,0.5};
    
    
    //OK
    double C_marg_r2_2[n_graph]  =      {-100, -100, -100, -100, -100, -100, -100, 15/cbb_factor, -100};
    double C_err_marg_r2_l_2[n_graph] = {-100, -100, -100, -100, -100, -100, -100, 0.6/cbb_factor, -100};
    double C_err_marg_r2_u_2[n_graph] = {-100, -100, -100, -100, -100, -100, -100, 3/cbb_factor, -100};
    
    
    
    
    for (int i=0; i<n_graph; i++) {
        C_err_indv_r2_l[i] = C_err_indv_r2_l[i]*calc(lhcRun2_lep1_indv_cf[i]);
        C_err_indv_r2_u[i] = C_err_indv_r2_u[i]*calc(lhcRun2_lep1_indv_cf[i]);
        
        C_err_marg_r2_l[i] = C_err_marg_r2_l[i]*calc(lhcRun2_lep1_marg_cf[i]);
        C_err_marg_r2_u[i] = C_err_marg_r2_u[i]*calc(lhcRun2_lep1_marg_cf[i]);
        
        C_err_marg_r2_l_2[i] = C_err_marg_r2_l_2[i]*calc(lhcRun2_lep1_marg_cf[i]);
        C_err_marg_r2_u_2[i] = C_err_marg_r2_u_2[i]*calc(lhcRun2_lep1_marg_cf[i]);
    }
    
    TCanvas *c1 = new TCanvas("c1"," ",200,10,800,600);

    gStyle->SetOptStat(0);
    gStyle->SetOptTitle(0);
    gStyle->SetStatColor(0);
    gStyle->SetPadTopMargin(0.05);
    gStyle->SetPadRightMargin(0.05);
    gStyle->SetPadBottomMargin(0.16);
    gStyle->SetPadLeftMargin(0.16);

    TLegend *leg = new TLegend(.65,.8,.9,.9);
    leg->SetFillColor(kWhite);
    leg->SetLineColor(kWhite);
    //leg->SetTextSize(0.04);

    TPaveText *pt = new TPaveText(-8.8,0.6,-8.3,9.4,"NB");
    for(int i=0; i<n_graph; i++) pt->AddText(operators[n_graph-i-1].c_str());
    pt->SetFillColor(kWhite);
    pt->SetLineColor(kWhite);
    pt->SetTextSize(0.05);
    
    TPaveText *pt3 = new TPaveText(-7.5,0.6,-7,9.4,"NB");
    for(int i=0; i<n_graph; i++) pt3->AddText(factor[n_graph-i-1].c_str());
    pt3->SetFillColor(kWhite);
    pt3->SetLineColor(kWhite);
    pt3->SetTextSize(0.05);

    double pointY[n_graph], pointY2[n_graph];
    
    double pointX_indv[n_graph], pointX_marg[n_graph];
    double pointEX_indv_l[n_graph], pointEX2_marg_l[n_graph];
    double pointEX_indv_u[n_graph], pointEX2_marg_u[n_graph];
    
    double pointX_indv_2[n_graph], pointX_marg_2[n_graph];
    double pointEX_indv_l_2[n_graph], pointEX2_marg_l_2[n_graph];
    double pointEX_indv_u_2[n_graph], pointEX2_marg_u_2[n_graph];

    for(int i=0;i<n_graph;i++){
        pointX_indv[i] = C_indv_r2[i];
        pointX_marg[i] = C_marg_r2[i];
        pointEX_indv_l[i] = C_err_indv_r2_l[i];
        pointEX2_marg_l[i] = C_err_marg_r2_l[i];
        pointEX_indv_u[i] = C_err_indv_r2_u[i];
        pointEX2_marg_u[i] = C_err_marg_r2_u[i];
        //pointY[i] = i+1;
        //pointY2[i] = i+1-0.1;
        
        pointX_indv_2[i] = C_indv_r2_2[i];
        pointX_marg_2[i] = C_marg_r2_2[i];
        pointEX_indv_l_2[i] = C_err_indv_r2_l_2[i];
        pointEX2_marg_l_2[i] = C_err_marg_r2_l_2[i];
        pointEX_indv_u_2[i] = C_err_indv_r2_u_2[i];
        pointEX2_marg_u_2[i] = C_err_marg_r2_u_2[i];
        
        pointY[i] = n_graph-i;
        pointY2[i] = n_graph-i-0.1;
    }
    
    

    gr1 = new TGraphAsymmErrors(n_graph,pointX_indv,pointY,pointEX_indv_l,pointEX_indv_u,0,0);
    gr1->SetLineStyle(2);
    gr1->SetLineColor(kRed);
    gr1->SetMarkerStyle(23);
    gr1->SetMarkerColor(kRed);
    gr1->SetMarkerSize(1.5);
    gr1->GetXaxis()->SetTitle("#frac{C_{i}}{#Lambda^{2}} [TeV^{-2}]");
    gr1->GetXaxis()->SetNdivisions(504);
    gr1->GetYaxis()->SetNdivisions(000);
    gr1->GetYaxis()->SetTitle(" ");
    gr1->GetXaxis()->SetLimits(-10,10);
    gr1->GetYaxis()->SetLabelColor(kWhite);
    gr1->SetMaximum(11.5);
    leg->AddEntry(gr1, "Individual", "L");
    gr1->Draw("AP");
    pt->Draw("Same");
    leg->Draw("Same");
    pt3->Draw("Same");
    
    gr12 = new TGraphAsymmErrors(n_graph,pointX_indv_2,pointY,pointEX_indv_l_2,pointEX_indv_u_2,0,0);
    gr12->SetLineStyle(2);
    gr12->SetLineColor(kRed);
    gr12->SetMarkerStyle(23);
    gr12->SetMarkerColor(kRed);
    gr12->SetMarkerSize(1.5);
    gr12->Draw("SameP");

    gr2 = new TGraphAsymmErrors(n_graph,pointX_marg,pointY2,pointEX2_marg_l,pointEX2_marg_u,0,0);
    gr2->SetLineStyle(1);
    gr2->SetLineColor(kBlue);
    gr2->SetMarkerStyle(23);
    gr2->SetMarkerColor(kBlue);
    gr2->SetMarkerSize(1.5);
    leg->AddEntry(gr2, "Marginalized", "L");
    gr2->Draw("SameP");
    
    gr22 = new TGraphAsymmErrors(n_graph,pointX_marg_2,pointY2,pointEX2_marg_l_2,pointEX2_marg_u_2,0,0);
    gr22->SetLineStyle(1);
    gr22->SetLineColor(kBlue);
    gr22->SetMarkerStyle(23);
    gr22->SetMarkerColor(kBlue);
    gr22->SetMarkerSize(1.5);
    gr22->Draw("SameP");

    TPaveText *pt2 = new TPaveText(-9,10.3,-2,11,"NB");
    pt2->AddText("LEP/SLC + LHC Run 2");
    pt2->SetFillColor(kWhite);
    pt2->SetLineColor(kWhite);
    pt2->SetTextSize(0.04);
    pt2->Draw("Same");
    
    TPaveText *pt4 = new TPaveText(6.5,7.5,7,8.5,"NB");
    pt4->AddText("#bar{C_{i}} = #frac{C_{i}}{#Lambda^{2}} [TeV^{-2}]");
    pt4->SetFillColor(kWhite);
    pt4->SetLineColor(kWhite);
    pt4->SetTextSize(0.05);
    //pt4->Draw("Same");
    
    
    c1->SaveAs("fit_run2_bars_v2.png");
    c1->SaveAs("fit_run2_bars_v2.pdf");
    c1->SaveAs("fit_run2_bars_v2.eps");
    
    return 0;
}


==> fig/macros/dbdrootlogon.C <==
{

int lw = 3;

//ild TStyle
TStyle* ildStyle = new  TStyle("ildStyle", "ILD Style");

//set the background color to white
ildStyle->SetFillColor(10);
ildStyle->SetFrameFillColor(10);
ildStyle->SetCanvasColor(10);
ildStyle->SetPadColor(10);
ildStyle->SetTitleFillColor(0);
ildStyle->SetStatColor(10);

//dont put a colored frame around the plots
ildStyle->SetFrameBorderMode(0);
ildStyle->SetCanvasBorderMode(0);
ildStyle->SetPadBorderMode(0);
ildStyle->SetLegendBorderSize(0);

//use the primary color palette
ildStyle->SetPalette(1,0);

//set the default line color for a histogram to be black
ildStyle->SetHistLineColor(kBlack);

//set the default line color for a fit function to be red
ildStyle->SetFuncColor(kRed);

//make the axis labels black
ildStyle->SetLabelColor(kBlack,"xyz");

//set the default title color to be black
ildStyle->SetTitleColor(kBlack);
 
//set the margins
ildStyle->SetPadBottomMargin(0.2);
ildStyle->SetPadTopMargin(0.08);
ildStyle->SetPadRightMargin(0.1);
ildStyle->SetPadLeftMargin(0.17);

//set axis label and title text sizes
ildStyle->SetLabelFont(132,"xyz");
ildStyle->SetLabelSize(0.05,"xyz");
ildStyle->SetLabelOffset(0.015,"xyz");
ildStyle->SetTitleFont(132,"xyz");
ildStyle->SetTitleSize(0.05,"xyz");
ildStyle->SetTitleOffset(1.5,"yz");
ildStyle->SetTitleOffset(1.5,"x");
ildStyle->SetStatFont(132);
ildStyle->SetStatFontSize(0.07);
ildStyle->SetTitleBorderSize(0);
ildStyle->SetStatBorderSize(0);
ildStyle->SetTextFont(132);

//set line widths
ildStyle->SetFrameLineWidth(lw);
ildStyle->SetFuncWidth(lw);
ildStyle->SetLineWidth(lw);
ildStyle->SetHistLineWidth(lw);

//set the number of divisions to show
//ildStyle->SetNdivisions(601, "xy");

//turn off xy grids
ildStyle->SetPadGridX(0);
ildStyle->SetPadGridY(0);

//set the tick mark style
ildStyle->SetPadTickX(1);
ildStyle->SetPadTickY(1);

//turn off stats
ildStyle->SetOptStat(0);
ildStyle->SetOptFit(0);

//marker settings
ildStyle->SetMarkerStyle(20);
ildStyle->SetMarkerSize(1.3);
ildStyle->SetLineWidth(lw); 

//done
ildStyle->cd();
gROOT->ForceStyle();
gStyle->ls();

}



==> fig/macros/diff_study_CtB.c <==
#include <TMath.h>
#include <TRandom.h>
#include <TString.h>

#include <TF1.h>
#include <TUnuran.h>
#include <TFile.h>

const float bar_width=0.4;
const float bar_offset=0.1;
const float ctb = 1;

Int_t diff_study_CtB()
{
    const int p_fit = 11;
    
    string bins[p_fit]={"20 - 35", "35 - 50", "50 - 65", "65 - 80", "80 - 95", "95 - 110", "110 - 140", "140 - 180","180 - 300", "300 - 500","> 500"};
    //string bins[p_fit]={"20", "35", "50", "65", "80", "95", "110", "140", "180", "300","500"};
    
    double ctb_sens_inclusive = 0.029/2.18;
    
    double ctb_sm[p_fit] = {0.511685,0.266978,0.164882,0.111117,0.0787992,0.0578721,0.0770707,0.0576592,0.0675743,0.0181922,0.00260602};
    double ctb_esm[p_fit] = {0.000521008,0.000297248,0.000173406,0.000122429,8.40063e-05,6.45432e-05,9.17236e-05,6.4078e-05,0.0000386748,2.06823e-05,1.93667e-6};
    double ctb_lineal[p_fit] = {0.00187836,0.00170041,0.00190946,0.00150269,0.00131471,0.000995414,0.00151609,0.00120393,0.00139279,0.000254417,0.000018164};
    double ctb_elineal[p_fit] = {0.000503692,0.0002456,0.000169755,0.000111763,8.26888e-05,5.76713e-05,2.16581e-05,1.58658e-05,8.5348e-6,1.97038e-05,1.57676e-6};
    double ctb_quad[p_fit] = {0.00110674,0.00127694,0.000176204,0.000388145,0.000369344,0.000441434,0.000656203,0.000740289,0.00163135,0.00102887,0.000355604};
    double ctb_equad[p_fit] = {0.000818311,0.00042538,0.000280246,0.000188645,0.000136603,9.70894e-05,8.9585e-06,6.53915e-06,3.33512e-6,3.31872e-05,2.57105e-6};
    
    double ctb_sens[p_fit], ctb_esens[p_fit];
    
    for (int i=0; i<p_fit; i++) {
        if(i==1){
            ctb_sens[i] = 0.012;
            continue;
        }
        ctb_sens[i] = (ctb_lineal[i] + 2*ctb_quad[i]*ctb)/ctb_sm[i];
        ctb_esens[i] = pow(pow(ctb_elineal[i],2)+pow(2*ctb*ctb_equad[i],2)+pow(ctb_sens[i]*ctb_esm[i],2),0.5)/ctb_sm[i];
    }
    
    
    //Centrando en no 0
//    double C_err_indv_inclusive_r2 = 4.58305;
//    double C_err_indv_inclusive_s2 = 2.01855;
//    double C_err_indv[p_fit]={4.74178, 4.35364, 6.52898, 5.0484, 3.82336, 3.74809, 1.92364, 2.01024, 2.08119, 0, 0};
//    double C_err_indv_hl[p_fit]={4.67791, 3.00717, 5.32291,2.99115, 2.21812, 1.99291, 1.74452, 1.60702, 1.4797, 0, 0};
    
    //Centrando en 0
        double C_err_indv_inclusive_r2 = 23.5278;
        double C_err_indv_inclusive_s2 = 10.4387;
        double C_err_indv[p_fit]={23.757,32.7415,13.5929, 19.6836, 16.4311, 18.1517, 6.83086, 8.10039, 10.214, 0,0 };
        double C_err_indv_hl[p_fit]={22.2709, 13.0199, 7.3138, 6.20539, 5.00475, 5.13708, 5.05873, 4.34501, 4.55136, 6.73924, 13.4986};

        const int n_graph=p_fit;


//        TLatex *t4 = new TLatex(5,30,"LEP + LHC Run 2");
//        t4->SetTextAlign(21);
//        t4->SetTextColor(kBlack);
//        t4->SetTextSize(0.06);

    //
        TCanvas *c1 = new TCanvas("c1","c1",800,400);
        c1->SetLogy();
        //gStyle->SetHistMinimumZero();

        TH1F *h1 = new TH1F("h1"," ",p_fit,0,p_fit);
        h1->SetFillColor(kRed+2);
        h1->GetYaxis()->SetLabelSize(0.06);
        h1->GetYaxis()->SetTitle("#Delta C_{tB} [TeV^{-2}]");
        h1->GetYaxis()->SetTitleSize(0.07);
        h1->GetYaxis()->SetTitleOffset(0.75);
        h1->GetYaxis()->SetNdivisions(4,0,0);
        h1->GetXaxis()->SetTitle("p_{T} (#gamma) [GeV]");
        h1->GetXaxis()->SetTitleSize(0.07);
        h1->GetXaxis()->SetTitleOffset(1);
        h1->SetBarWidth(bar_width);
        h1->SetBarOffset(bar_offset);
        h1->SetStats(0);
        h1->SetMinimum(1);
        h1->SetMaximum(100);
        for (i=1; i<=p_fit; i++) {
            h1->SetBinContent(i, C_err_indv[i-1]);
            h1->GetXaxis()->SetBinLabel(i,bins[i-1].c_str());
        }
        h1->GetXaxis()->SetLabelSize(0.06);
        h1->Draw("b");

    TH1F *h1b = new TH1F("h1b","h1b",p_fit,0,p_fit);
    h1b->SetFillColor(kRed);
    h1b->SetFillStyle(3001);
    h1b->SetBarWidth(bar_width);
    h1b->SetBarOffset(0.25+2*bar_offset);
    h1b->SetStats(0);
    for (int i=1;i<=p_fit;i++) h1b->SetBinContent(i, C_err_indv_hl[i-1]);
    h1b->Draw("b same");

    TLine *L1 = new TLine(0, C_err_indv_inclusive_r2, 11, C_err_indv_inclusive_r2);
    L1->SetLineColor(kRed+2);
    L1->SetLineWidth(2);
    L1->SetLineStyle(2);
    L1->Draw("Same");

    TLine *L2 = new TLine(0, C_err_indv_inclusive_s2, 11, C_err_indv_inclusive_s2);
    L2->SetLineColor(kRed);
    L2->SetLineWidth(2);
    L2->SetLineStyle(2);
    L2->Draw("Same");

    TLegend *leg2 = new TLegend(0.32,.73,.88,.89);
    leg2-> SetLineColorAlpha(10,0);
    leg2->SetNColumns(2);
    leg2->AddEntry(L1, "Inclusive tt#gamma Run 2", "l");
    leg2->AddEntry(L2, "Inclusive tt#gamma HL-LHC", "l");
    leg2->AddEntry(h1, "Run 2", "f");
    leg2->AddEntry(h1b, "HL-LHC predictions", "f");
    leg2->Draw("Same");

        c1->SaveAs("diff_study_CtB.png");
        c1->SaveAs("diff_study_CtB.pdf");
        c1->SaveAs("diff_study_CtB.eps");

    
    TCanvas *c2 = new TCanvas("c2","c2",800,500);
    c2->SetLogy();
    //gStyle->SetHistMinimumZero();
    
    double ptg[n_graph] = {27.5, 42.5, 57.5, 72.5, 87.5, 102.5, 125, 160, 240, 400, 700};
    gr = new TGraphErrors(n_graph,ptg,ctb_sens,0,ctb_esens);
    gr->GetYaxis()->SetTitle("cross-section sensitivity to C_{tB}");
    gr->GetYaxis()->SetTitleSize(0.03);
    gr->GetYaxis()->SetTitleOffset(0.65);
    gr->GetYaxis()->SetNdivisions(4,0,0);
    gr->GetXaxis()->SetTitle("p_{T} (#gamma)");
    gr->GetXaxis()->SetTitleSize(0.07);
    gr->GetXaxis()->SetTitleOffset(0.65);
    gr->SetMinimum(1);
    gr->SetMaximum(100);
    gr->SetMarkerStyle(23);
    gr->SetMarkerSize(2);
    gr->SetMarkerColor(kGreen+2);
    
    TH1F *h2 = new TH1F("h2"," ",p_fit,0,p_fit);
    //h2->SetFillColor(kRed+2);
    h2->GetYaxis()->SetLabelSize(0.05);
    h2->GetYaxis()->SetTitle("cross-section sensitivity to C_{tB}");
    h2->GetXaxis()->SetTitle("p_{T} (#gamma) [GeV]");
    h2->GetXaxis()->SetTitleSize(0.05);
    h2->GetXaxis()->SetTitleOffset(1.3);
    h2->GetYaxis()->SetTitleSize(0.055);
    h2->GetYaxis()->SetTitleOffset(1.1);
    h2->GetYaxis()->SetNdivisions(4,0,0);
    h2->SetBarWidth(0.3);
    h2->SetMarkerStyle(23);
    h2->SetMarkerSize(2);
    h2->SetMarkerColor(kGreen+2);
    //h2->SetBarOffset(bar_offset);
    h2->SetStats(0);
//    h2->SetMinimum(0);
//    h2->SetMaximum(0.5);
    for (i=1; i<=p_fit; i++) {
        h2->SetBinContent(i, ctb_sens[i-1]);
        //h2->SetBinError(i,ctb_esens[i-1]);
        h2->GetXaxis()->SetBinLabel(i,bins[i-1].c_str());
    }
    h2->GetXaxis()->SetLabelSize(0.043);
    h2->Draw("p");
    
    TLine *L3 = new TLine(0, ctb_sens_inclusive, 11, ctb_sens_inclusive);
    L3->SetLineColor(kRed);
    L3->SetLineWidth(2);
    L3->SetLineStyle(2);
    L3->Draw("Same");

    
    TLegend *leg3 = new TLegend(0.20,.73,.76,.89);
    leg3-> SetLineColorAlpha(10,0);
    leg3->SetNColumns(2);
    leg3->AddEntry(L3, "Inclusive tt#gamma", "l");
    leg3->AddEntry(h2, "Differential tt#gamma", "p");
    leg3->Draw("Same");
    //gr->Draw("Same");
    
    c2->SaveAs("CtB_sens.png");
    c2->SaveAs("CtB_sens.pdf");
    c2->SaveAs("CtB_sens.eps");
    
    
    
    
//    TCanvas *c3 = new TCanvas("c3","c3",800,400);
//    c3->SetLogy();
//    //gStyle->SetHistMinimumZero();
//
//
//    gr->Draw("AP");
//    L3->Draw("Same");
//    leg2->Draw("Same");
//
//    c3->SaveAs("diff_study_CtB.png");
//    c3->SaveAs("diff_study_CtB.pdf");
//    c3->SaveAs("diff_study_CtB.eps");
    
    
    return 0;
}


==> fig/macros/indv_fits_v2.C <==
#include <TMath.h>
#include <TRandom.h>
#include <TString.h>

#include <TStopwatch.h>
#include <TF1.h>
//#include <TUnuran.h>
#include <TFile.h>

Int_t indv_fits_v2()
{

    const float bar_width=0.24;
    const float bar_offset=0.28;
    
    const int n=9;
    //string operators[n]  = {"C_{#varphit}","C_{#varphiQ}^{3}","C_{#varphiQ}^{1}","C_{tW}^{R}","C_{tB}^{R}","C_{t#varphi}", "C_{#varphib}","C_{bW}^{R}","C_{bB}^{R}"};
    //string operators[n]  = {"#frac{C_{#varphit}}{#Lambda^{2}}","#frac{C_{#varphiQ}^{3}}{#Lambda^{2}}","#frac{C_{#varphiQ}^{1}}{#Lambda^{2}}","#frac{C_{tW}}{#Lambda^{2}}","#frac{C_{tB}}{#Lambda^{2}}", "#frac{C_{#varphib}}{#Lambda^{2}}","#frac{C_{bW}}{#Lambda^{2}}","#frac{C_{bB}}{#Lambda^{2}}","#frac{C_{#varphitb}}{#Lambda^{2}}"};
    
    string operators[n]  = {"C_{#varphit}","C_{#varphiQ}^{3}","C_{#varphiQ}^{1}","C_{tW}","C_{tB}", "C_{#varphib}","C_{bW}","C_{bB}","C_{#varphitb}"};
    
    //string operators[n]  = {"#bar{C}_{#varphit}","#bar{C}_{#varphiQ}^{3}","#bar{C}_{#varphiQ}^{1}","#bar{C}_{tW}","#bar{C}_{tB}", "#bar{C}_{#varphib}","#bar{C}_{bW}","#bar{C}_{bB}","#bar{C}_{#varphitb}"};
    
    //centrado en el SM
//    double lhcRun2_lep1_all[n] =    {2.60774,   0.0292391,  0.029273,   0.319347,   13.4791,    0.128114,   0.204056,   0.354305};
//
//    double lhcRun2_lep1_ttz[n] =    {2.61731,   1.49508,    1.49508,    4.29562,    10.8523,    0,          0,          0}; //Cphit, CtB
//    double lhcRun2_lep1_tta[n] =    {0,         0,          0,          4.39909,    13.4682,    0,          0,          0};
//    double lhcRun2_lep1_F[n] =      {0,         0,          0,          0.324221,   0,          0,          0,          0}; //CtW
//    double lhcRun2_lep1_st[n] =     {0,         1.4956,     0,          4.99993,    0,          0,          0,          0};
//    double lhcRun2_lep1_ttw[n] =    {0,         1.25216,    1.29147,    4.07956,    0,          0,          0,          0};
//    double lhcRun2_lep1_gbtw[n] =   {0,         0.802368,   0,          1.91255,    0,          0,          0,          0};
//    double lhcRun2_lep1_ztq[n] =    {5.49771,   0.818443,   1.28428,    4.79324,    0,          5.91653,    7.1954,    8.02435};
//    double lhcRun2_lep1_alr[n] =    {0,         1.49057,    1.49057,    0,          0,          0.414364,   6.95713,    8.99192};
//    double lhcRun2_lep1_rb[n] =     {0,         0.0292815,  0.0292815,  0,          0,          0.13468,    0.131983,   0.122546}; //CphiQ1, CphiQ3, Cphib, CbW, CbB
//
//    double lhcRun2_lep1_c1[n] = {2.61731,   0.0292815,  0.0292815,  0.324221,   10.8523,    0.13468,   0.131983,    0.122546};
//    double lhcRun2_lep1_c2[n] = {5.49771,   0.802368,   1.28428,    1.91255,    13.4682,    0.414364,   6.95713,    8.02435};
    
    //    TLatex *t11 = new TLatex(0+2*bar_offset,.5,"ttZ");
    //    t11->SetTextFont(textfont);
    //    t11->SetTextSize(textsize);
    //    t11->SetTextAngle(textangle);
    //
    //    TLatex *t12 = new TLatex(0+3*bar_offset,.5,"tZq");
    //    t12->SetTextFont(textfont);
    //    t12->SetTextSize(textsize);
    //    t12->SetTextAngle(textangle);
    //
    //
    //    TLatex *t21 = new TLatex(1+2*bar_offset,.5,"Rb");
    //    t21->SetTextFont(textfont);
    //    t21->SetTextSize(textsize);
    //    t21->SetTextAngle(textangle);
    //
    //    TLatex *t22 = new TLatex(1+3*bar_offset,.5,"tW");
    //    t22->SetTextFont(textfont);
    //    t22->SetTextSize(textsize);
    //    t22->SetTextAngle(textangle);
    //
    //
    //    TLatex *t31 = new TLatex(2+2*bar_offset,.5,"Rb");
    //    t31->SetTextFont(textfont);
    //    t31->SetTextSize(textsize);
    //    t31->SetTextAngle(textangle);
    //
    //    TLatex *t32 = new TLatex(2+3*bar_offset,.5,"tZq");
    //    t32->SetTextFont(textfont);
    //    t32->SetTextSize(textsize);
    //    t32->SetTextAngle(textangle);
    //
    //
    //    TLatex *t41 = new TLatex(3+2*bar_offset,.5,"F0, FL");
    //    t41->SetTextFont(textfont);
    //    t41->SetTextSize(textsize);
    //    t41->SetTextAngle(textangle);
    //
    //    TLatex *t42 = new TLatex(3+3*bar_offset,.5,"tW");
    //    t42->SetTextFont(textfont);
    //    t42->SetTextSize(textsize);
    //    t42->SetTextAngle(textangle);
    //
    //
    //    TLatex *t51 = new TLatex(4+2*bar_offset,.5,"ttZ");
    //    t51->SetTextFont(textfont);
    //    t51->SetTextSize(textsize);
    //    t51->SetTextAngle(textangle);
    //
    //    TLatex *t52 = new TLatex(4+3*bar_offset,.5,"tt#gamma");
    //    t52->SetTextFont(textfont);
    //    t52->SetTextSize(textsize);
    //    t52->SetTextAngle(textangle);
    //
    //
    //    TLatex *t61 = new TLatex(5+2*bar_offset,.5,"Rb");
    //    t61->SetTextFont(textfont);
    //    t61->SetTextSize(textsize);
    //    t61->SetTextAngle(textangle);
    //
    //    TLatex *t62 = new TLatex(5+3*bar_offset,.5,"Alr");
    //    t62->SetTextFont(textfont);
    //    t62->SetTextSize(textsize);
    //    t62->SetTextAngle(textangle);
    //
    //
    //    TLatex *t71 = new TLatex(6+2*bar_offset,.5,"Rb");
    //    t71->SetTextFont(textfont);
    //    t71->SetTextSize(textsize);
    //    t71->SetTextAngle(textangle);
    //
    //    TLatex *t72 = new TLatex(6+3*bar_offset,.5,"Alr");
    //    t72->SetTextFont(textfont);
    //    t72->SetTextSize(textsize);
    //    t72->SetTextAngle(textangle);
    //
    //
    //    TLatex *t81 = new TLatex(7+2*bar_offset,.5,"Rb");
    //    t81->SetTextFont(textfont);
    //    t81->SetTextSize(textsize);
    //    t81->SetTextAngle(textangle);
    //
    //    TLatex *t82 = new TLatex(7+3*bar_offset,.5,"tZq");
    //    t82->SetTextFont(textfont);
    //    t82->SetTextSize(textsize);
    //    t82->SetTextAngle(textangle);

    
    int textfont = 46;
    int textsize = 19;
    int textangle = 90;
    
    //centrado donde toca
    double lhcRun2_lep1_all[n] =    {3.8,   0.03,  0.03,  0.34,   6.12,    0.136,   0.87,   6.25, 3.4};
    
    double lhcRun2_lep1_ttz[n] =    {4.1,   1.27386,    1.82655,    1.82973,    8.49147,    0,          0,          0, 11.5808};
    double lhcRun2_lep1_tta[n] =    {0,         0,          0,          6.63561,    7.58305,    0,          0,          0,0};
    double lhcRun2_lep1_F[n] =      {0,         0,          0,          0.352,   0,          0,          0,          0,0};
    double lhcRun2_lep1_st[n] =     {0,         1.52752,    0,          5.09006,    0,          0,          0,          0, 11.0546};
    double lhcRun2_lep1_ttw[n] =    {0,         1.9685,     1.34503,    4.68537,    0,          0,          0,          0,0};
    double lhcRun2_lep1_gbtw[n] =   {0,         1.41995,    0,          5.72498,    0,          0,          0,          0,9.38505};
    double lhcRun2_lep1_ztq[n] =    {13.1332,   1.60182,    1.99882,    1.15767,    0,          7.61649,    2.36747,    10.11396, 6.50924};
    double lhcRun2_lep1_alr[n] =    {0,         1.99282,    1.99282,    0,          0,          0.414434,   2.193,      8.7788,0};
    double lhcRun2_lep1_rb[n] =     {0,         0.03,  0.03,  0,          0,          0.1372,    0.878822,   7.02039,0};

    double lhcRun2_lep1_c1[n] = {3.9,   0.03,  0.03,  0.352,   7.58305,    0.1372,   0.878822,    7.02039,4.50924};
    double lhcRun2_lep1_c2[n] = {13.1332,   1.27386,    1.34503,    1.15767,    8.49147,    0.414434,  1.36747,    10.11396,7.38505};
    
    
        TLatex *t11 = new TLatex(0+2*bar_offset,.5,"ttZ");
        t11->SetTextFont(textfont);
        t11->SetTextSize(textsize);
        t11->SetTextAngle(textangle);
    
        TLatex *t12 = new TLatex(0+3*bar_offset,.5,"tZq");
        t12->SetTextFont(textfont);
        t12->SetTextSize(textsize);
        t12->SetTextAngle(textangle);
    
    
    TLatex *t21 = new TLatex(1+2*bar_offset,.5,"R_{b}");
        t21->SetTextFont(textfont);
        t21->SetTextSize(textsize);
        t21->SetTextAngle(textangle);
    
        TLatex *t22 = new TLatex(1+3*bar_offset,.5,"ttZ");
        t22->SetTextFont(textfont);
        t22->SetTextSize(textsize);
        t22->SetTextAngle(textangle);
    
    
    TLatex *t31 = new TLatex(2+2*bar_offset,.5,"R_{b}");
        t31->SetTextFont(textfont);
        t31->SetTextSize(textsize);
        t31->SetTextAngle(textangle);
    
        TLatex *t32 = new TLatex(2+3*bar_offset,.5,"ttW");
        t32->SetTextFont(textfont);
        t32->SetTextSize(textsize);
        t32->SetTextAngle(textangle);
    
    
    TLatex *t41 = new TLatex(3+2*bar_offset,.5,"F_{0}, F_{L}");
        t41->SetTextFont(textfont);
        t41->SetTextSize(textsize);
        t41->SetTextAngle(textangle);
    
        TLatex *t42 = new TLatex(3+3*bar_offset,.5,"tZq");
        t42->SetTextFont(textfont);
        t42->SetTextSize(textsize);
        t42->SetTextAngle(textangle);
    
    
        TLatex *t51 = new TLatex(4+2*bar_offset,.5,"tt#gamma");
        t51->SetTextFont(textfont);
        t51->SetTextSize(textsize);
        t51->SetTextAngle(textangle);
    
        TLatex *t52 = new TLatex(4+3*bar_offset,.5,"ttZ");
        t52->SetTextFont(textfont);
        t52->SetTextSize(textsize);
        t52->SetTextAngle(textangle);
    
    
    TLatex *t61 = new TLatex(5+2*bar_offset,.5,"R_{b}");
        t61->SetTextFont(textfont);
        t61->SetTextSize(textsize);
        t61->SetTextAngle(textangle);
    
    TLatex *t62 = new TLatex(5+3*bar_offset,.5,"A_{LRFB}^{bb}");
        t62->SetTextFont(textfont);
        t62->SetTextSize(textsize);
        t62->SetTextAngle(textangle);
    
    
    TLatex *t71 = new TLatex(6+2*bar_offset,.5,"R_{b}");
        t71->SetTextFont(textfont);
        t71->SetTextSize(textsize);
        t71->SetTextAngle(textangle);
    
        TLatex *t72 = new TLatex(6+3*bar_offset,.5,"tZq");
        t72->SetTextFont(textfont);
        t72->SetTextSize(textsize);
        t72->SetTextAngle(textangle);
    
    
    TLatex *t81 = new TLatex(7+2*bar_offset,.5,"R_{b}");
        t81->SetTextFont(textfont);
        t81->SetTextSize(textsize);
        t81->SetTextAngle(textangle);
    
        TLatex *t82 = new TLatex(7+3*bar_offset,.5,"tZq");
        t82->SetTextFont(textfont);
        t82->SetTextSize(textsize);
        t82->SetTextAngle(textangle);

    
    TLatex *t91 = new TLatex(8+2*bar_offset,.5,"tZq");
    t91->SetTextFont(textfont);
    t91->SetTextSize(textsize);
    t91->SetTextAngle(textangle);
    
    TLatex *t92 = new TLatex(8+3*bar_offset,.5,"tW");
    t92->SetTextFont(textfont);
    t92->SetTextSize(textsize);
    t92->SetTextAngle(textangle);
    
    
    
    
    TCanvas *c1 = new TCanvas("c1","c1",1000,500);
    c1->SetLogy();
    
    TH1F *h1 = new TH1F("h1"," ",n,0,n);
    h1->SetFillColor(kRed+1);
    h1->GetXaxis()->SetLabelSize(0.09);
    h1->GetYaxis()->SetLabelSize(0.06);
    //h1->GetYaxis()->SetTitle("#Delta #bar{C}_{i}");
    //h1->GetYaxis()->SetTitle("#Delta #bar{C}_{i} [TeV^{-2}]");
    h1->GetYaxis()->SetTitle("#Delta#left(#frac{ C_{i}}{#Lambda^{2}}#right) [TeV^{-2}]");
    h1->GetYaxis()->SetTitleSize(0.057);
    h1->GetYaxis()->SetTitleOffset(0.8);
    h1->GetYaxis()->SetNdivisions(4,0,0);
    h1->SetBarWidth(bar_width);
    h1->SetBarOffset(0.1);
    h1->SetStats(0);
    h1->SetMaximum(100);
    h1->SetMinimum(0.01);
    for (int i=1; i<=n; i++) {
        h1->SetBinContent(i, lhcRun2_lep1_all[i-1]);
        h1->GetXaxis()->SetBinLabel(i,operators[i-1].c_str());
    }
    h1->Draw("b");
    
    
    TH1F *h2 = new TH1F("h2","h2",n,0,n);
    h2->SetFillColor(kGreen);
    h2->SetMarkerColor(kBlack);
    h2->SetBarWidth(bar_width);
    h2->SetBarOffset(0.1+bar_offset);
    h2->SetStats(0);
    for (int i=1;i<=n;i++) h2->SetBinContent(i, lhcRun2_lep1_c1[i-1]);
    h2->Draw("b same");
    
    
    
    TH1F *h3 = new TH1F("h3","h3",n,0,n);
    h3->SetFillColor(kGreen-8);
    h3->SetBarWidth(bar_width);
    h3->SetBarOffset(0.1+2*bar_offset);
    h3->SetStats(0);
    for (int i=1;i<=n;i++) h3->SetBinContent(i, lhcRun2_lep1_c2[i-1]);
    h3->Draw("b same");
    
    
    TLegend *leg = new TLegend(0.2,.81,.89,.89);
    leg-> SetLineColorAlpha(10,0);
    leg->SetNColumns(5);
    leg->AddEntry(h1, "All observables", "f");
    leg->AddEntry(h2, "Best observable", "f");
    leg->AddEntry(h3, "Second best", "f");
    leg->Draw("Same");
    
    TPaveText *pt = new TPaveText(2,5,2.5,7,"NB");
    pt->AddText("#bar{C_{i}} = #frac{C_{i}}{#Lambda^{2}}");
    pt->SetFillColor(kWhite);
    pt->SetLineColor(kWhite);
    pt->SetTextSize(0.05);
    //pt->Draw("Same");
    
    t11->Draw("Same");
    t12->Draw("Same");
    
    t21->Draw("Same");
    t22->Draw("Same");
    
    t31->Draw("Same");
    t32->Draw("Same");
    
    t41->Draw("Same");
    t42->Draw("Same");
    
    t51->Draw("Same");
    t52->Draw("Same");
    
    t61->Draw("Same");
    t62->Draw("Same");
    
    t71->Draw("Same");
    t72->Draw("Same");
    
    t81->Draw("Same");
    t82->Draw("Same");
    
    t91->Draw("Same");
    t92->Draw("Same");
    
    c1->SaveAs("indv_check_v2.png");
    c1->SaveAs("indv_check_v2.pdf");
    c1->SaveAs("indv_check_v2.eps");
    
    return 0;
}



==> fig/macros/manhattan_plot_v3.C <==
#include <TMath.h>
#include <TRandom.h>
#include <TString.h>

#include <TStopwatch.h>
#include <TF1.h>
//#include <TUnuran.h>
#include <TFile.h>

//const int desired_sigmas = 1;

double calc(double prob_hepfit)
{
    double sigmas_hepfit = -TMath::NormQuantile((1-prob_hepfit)/2);
    double mult_factor = 1/sigmas_hepfit;
    
    //cout<<"Sigmas Hepfit: "<<sigmas_hepfit<<endl;
    //cout<<"Multiplying factor: "<<mult_factor<<endl;
    
    return mult_factor;
}

Int_t manhattan_plot_v3()
{

    const float bar_width=0.13;
    const float bar_offset=0.16;
    
    const int n=8;
    //string operators[n]  = {"C_{#varphit}","C_{#varphiQ}^{3}","C_{#varphiQ}^{1}","C_{tW}^{R}","C_{tB}^{R}","C_{t#varphi}^{R}", "C_{#varphib}","C_{bW}^{R}"};
    
    
    //string operators[n]  = {"#frac{C_{#varphit}}{#Lambda^{2}}","#frac{C_{#varphiQ}^{3}}{#Lambda^{2}}","#frac{C_{#varphiQ}^{1}}{#Lambda^{2}}","#frac{C_{tW}}{#Lambda^{2}}","#frac{C_{tB}}{#Lambda^{2}}", "#frac{C_{#varphib}}{#Lambda^{2}}","#frac{C_{bW}}{#Lambda^{2}}","#frac{C_{bB}}{#Lambda^{2}}"};
    
    string operators[n]  = {"C_{#varphit}","C_{#varphiQ}^{3}","C_{#varphiQ}^{1}","C_{tW}","C_{tB}", "C_{#varphib}","C_{bW}","C_{bB}"};
    
    //string operators[n]  = {"#bar{C}_{#varphit}","#bar{C}_{#varphiQ}^{3}","#bar{C}_{#varphiQ}^{1}","#bar{C}_{tW}","#bar{C}_{tB}", "#bar{C}_{#varphib}","#bar{C}_{bW}","#bar{C}_{bB}"};
    
    double lhcRun2_lep1_marg[n] = {6.8,0.72,0.96,0.32,5.2,1.35,2.16,13.5};//OK
    double lhcHLS1_lep1_marg[n] = {6.27,0.63,0.715,0.26,4.8,0.99,1.9,11.55};//OK
    double lhcHLS2_lep1_marg[n] =           {2.66,0.175, 0.3,  0.06,  3.8,    0.6,   1.36, 8.25};//OK
    double lhcHLS2_lep1_ilc250_marg[n] =    {1.68, 0.15, 0.15, 0.06,  3.8,   0.0156,   0.168, 0.24};//OK
    double lhcHLS2_lep1_ilc250_ilc500_optobs_marg_warsaw[n] = {0.01,0.0054,0.0054,0.02,0.0195,0.0068,0.088,0.125};//OK

    double lhcRun2_lep1_marg_cf[n] = {0.695,0.707,0.707,0.692,0.698,0.694,0.698,0.682};//OK
    double lhcHLS1_lep1_marg_cf[n] = {0.672,0.678,0.651,0.665,0.661,0.66,0.677,0.672};//OK
    double lhcHLS2_lep1_marg_cf[n] = {0.668,0.674,0.661,0.656,0.657,0.661,0.67,0.676};//OK
    double lhcHLS2_lep1_ilc250_marg_cf[n] = {0.662,0.673,0.669,0.655,0.672,0.666,0.673,0.658};//OK
    double lhcHLS2_lep1_ilc250_ilc500_optobs_marg_warsaw_cf[n] = {0.66,0.662,0.661,0.663,0.648,0.664,0.662,0.675};//OK

    
    for (int i=0; i<n; i++) {
        lhcRun2_lep1_marg[i] = lhcRun2_lep1_marg[i]*calc(lhcRun2_lep1_marg_cf[i]);
        lhcHLS1_lep1_marg[i] = lhcHLS1_lep1_marg[i]*calc(lhcHLS1_lep1_marg_cf[i]);
        lhcHLS2_lep1_marg[i] = lhcHLS2_lep1_marg[i]*calc(lhcHLS2_lep1_marg_cf[i]);
        lhcHLS2_lep1_ilc250_marg[i] = lhcHLS2_lep1_ilc250_marg[i]*calc(lhcHLS2_lep1_ilc250_marg_cf[i]);
        lhcHLS2_lep1_ilc250_ilc500_optobs_marg_warsaw[i] = lhcHLS2_lep1_ilc250_ilc500_optobs_marg_warsaw[i]*calc(lhcHLS2_lep1_ilc250_ilc500_optobs_marg_warsaw_cf[i]);
    }
    
    double lhcRun2_lep1_indv[n] = {3.6,0.03,0.03,0.32,5,0.136,0.7,6.8};//OK
    double lhcHLS1_lep1_indv[n] = {3.23,0.028,0.028,0.264,4.65,0.128,0.69,6.2};//OK
    double lhcHLS2_lep1_indv[n] = {0.9,0.027,0.028,0.06,3,0.13,0.6,4.5};//OK
    double lhcHLS2_lep1_ilc250_indv[n] = {0.91,0.0021,0.0022,0.06,3,0.0032,0.104,0.063};//OK
    double lhcHLS2_lep1_ilc250_ilc500_optobs_indv_warsaw[n] = {0.003,0.0017,0.0018,0.0032,0.0051,0.0032,0.076,0.062};
    
    double lhcRun2_lep1_indv_cf[n] = {0.692,0.696,0.694,0.682,0.696,0.7,0.68,0.696};//OK
    double lhcHLS1_lep1_indv_cf[n] = {0.678,0.665,0.664,0.667,0.675,0.672,0.67,0.672};//OK
    double lhcHLS2_lep1_indv_cf[n] = {0.669,0.666,0.665,0.654,0.67,0.679,0.673,0.662};//OK
    double lhcHLS2_lep1_ilc250_indv_cf[n] = {0.675,0.648,0.666,0.655,0.67,0.655,0.668,0.672};//OK
    double lhcHLS2_lep1_ilc250_ilc500_optobs_indv_warsaw_cf[n] = {0.664,0.653,0.678,0.659,0.673,0.658,0.669,0.678};
    
    for (int i=0; i<n; i++){
       lhcRun2_lep1_indv[i]=lhcRun2_lep1_indv[i]*calc(lhcRun2_lep1_indv_cf[i]);
       lhcHLS1_lep1_indv[i]=lhcHLS1_lep1_indv[i]*calc(lhcHLS1_lep1_indv_cf[i]);
       lhcHLS2_lep1_indv[i]=lhcHLS2_lep1_indv[i]*calc(lhcHLS2_lep1_indv_cf[i]);
       lhcHLS2_lep1_ilc250_indv[i]=lhcHLS2_lep1_ilc250_indv[i]*calc(lhcHLS2_lep1_ilc250_indv_cf[i]);
       lhcHLS2_lep1_ilc250_ilc500_optobs_indv_warsaw[i] = lhcHLS2_lep1_ilc250_ilc500_optobs_indv_warsaw[i]*calc(lhcHLS2_lep1_ilc250_ilc500_optobs_indv_warsaw_cf[i]);
    }
    
    
    //double lhcHLS2_lep1_ilc250_ilc500_optobs_indv_VA[n] = {};
    
    

    
    TCanvas *c1 = new TCanvas("c1","c1",1000,500);
    c1->SetLogy();
    
    TH1F *h1 = new TH1F("h1"," ",n,0,n);
    h1->SetFillColor(kRed+3);
    h1->GetXaxis()->SetLabelSize(0.09);
    h1->GetYaxis()->SetLabelSize(0.06);
    //h1->GetYaxis()->SetTitle("#Delta #bar{C}_{i}");
    //h1->GetYaxis()->SetTitle("#Delta #bar{C}_{i} [TeV^{-2}]");
    h1->GetYaxis()->SetTitle("#Delta #left(#frac{ C_{i}}{#Lambda^{2}}#right)[ TeV^{-2} ]");
    h1->GetYaxis()->SetTitleSize(0.057);
    h1->GetYaxis()->SetTitleOffset(0.8);
    h1->GetYaxis()->SetNdivisions(4,0,0);
    h1->SetBarWidth(bar_width);
    h1->SetBarOffset(0.1);
    h1->SetStats(0);
    h1->SetMaximum(100);
    h1->SetMinimum(0.001);
    for (int i=1; i<=n; i++) {
        h1->SetBinContent(i, lhcRun2_lep1_indv[i-1]);
        h1->GetXaxis()->SetBinLabel(i,operators[i-1].c_str());
    }
    h1->Draw("b");
    
    TH1F *h1b = new TH1F("h1b","h1b",n,0,n);
    h1b->SetFillColor(kRed+3);
    //    h1b->SetLineColor(kRed+2);
    h1b->SetFillStyle(3002);
    h1b->SetBarWidth(bar_width);
    h1b->SetBarOffset(0.1);
    h1b->SetStats(0);
    for (int i=1;i<=n;i++) h1b->SetBinContent(i, lhcRun2_lep1_marg[i-1]);
    h1b->Draw("b same");
    
    h1->Draw("b same");
    
    
    TH1F *h2 = new TH1F("h2","h2",n,0,n);
    h2->SetFillColor(kRed+2);
    h2->SetMarkerColor(kBlack);
    h2->SetBarWidth(bar_width);
    h2->SetBarOffset(0.1+bar_offset);
    h2->SetStats(0);
    for (int i=1;i<=n;i++) h2->SetBinContent(i, lhcHLS1_lep1_indv[i-1]);
    h2->Draw("b same");
    
    
    TH1F *h2b = new TH1F("h2b","h2b",n,0,n);
    h2b->SetFillColor(kRed+2);
    //h2b->GetXaxis()->SetLimits(0.1-bar_offset,8.1-bar_offset);
    h2b->SetStats(0);
    h2b->SetBarWidth(bar_width);
    h2b->SetBarOffset(0.1+bar_offset);
    h2b->SetFillStyle(3001);
    // h2b->SetMarkerSize(1.7);
    //h2b->SetMarkerColor(kRed);
    //h2b->SetMarkerStyle(29);

    for (int i=1;i<=n;i++) h2b->SetBinContent(i, lhcHLS1_lep1_marg[i-1]);
    h2b->Draw("b same");
    
    
    TH1F *h22 = new TH1F("h22","h22",n,0,n);
    h22->SetFillColor(kRed);
    
    //h22->SetFillStyle(3002);
    h22->SetBarWidth(bar_width);
   
    h22->SetBarOffset(0.1+2*bar_offset);
    // h22->GetXaxis()->SetLimits(0.1-bar_offset,8.1-bar_offset);
    h22->SetStats(0);
  
    for (int i=1;i<=n;i++) h22->SetBinContent(i, lhcHLS2_lep1_indv[i-1]);
    h22->Draw("b same");

    TH1F *h22b = new TH1F("h22b","h22b",n,0,n);
    h22b->SetFillColor(kRed);
    
    //h22->SetFillStyle(3002);
    h22b->SetBarWidth(bar_width);
    h22b->SetFillStyle(3001);
    h22b->SetBarOffset(0.1+2*bar_offset);
    // h22->GetXaxis()->SetLimits(0.1-bar_offset,8.1-bar_offset);
    h22b->SetStats(0);
  
    for (int i=1;i<=n;i++) h22b->SetBinContent(i, lhcHLS2_lep1_marg[i-1]);
    h22b->Draw("b same");
    
    TH1F *h3 = new TH1F("h3","h3",n,0,n);
    h3->SetFillColor(kGreen+2);
    h3->SetBarWidth(bar_width);
    h3->SetBarOffset(0.1+3*bar_offset);
    h3->SetStats(0);
    for (int i=1;i<=n;i++) h3->SetBinContent(i, lhcHLS2_lep1_ilc250_indv[i-1]);
    h3->Draw("b same");
    
    TH1F *h3b = new TH1F("h3b","h3b",n,0,n);
    h3b->SetFillColor(kGreen+2);
    h3b->SetFillStyle(3001);
    // h3b->SetLineStyle(1);
    //h3b->SetLineColor(kGreen+2);
    h3b->SetBarWidth(bar_width);
    h3b->SetBarOffset(0.1+3*bar_offset);
    h3b->SetStats(0);
    for (int i=1;i<=n;i++) h3b->SetBinContent(i, lhcHLS2_lep1_ilc250_marg[i-1]);
    h3b->Draw("b same");
    
    TH1F *h4 = new TH1F("h4","h4",n,0,n);
    h4->SetFillColor(kGreen);
    h4->SetBarWidth(bar_width);
    h4->SetBarOffset(0.1+4*bar_offset);
    h4->SetStats(0);
    for (int i=1;i<=n;i++) h4->SetBinContent(i, lhcHLS2_lep1_ilc250_ilc500_optobs_indv_warsaw[i-1]);
    h4->Draw("b same");
    
    TH1F *h4b = new TH1F("h4b","h4b",n,0,n);
    h4b->SetFillColor(kGreen);
    h4b->SetFillStyle(3001);
    h4b->SetBarWidth(bar_width);
    h4b->SetBarOffset(0.1+4*bar_offset);
    h4b->SetStats(0);
    for (int i=1;i<=n;i++) h4b->SetBinContent(i, lhcHLS2_lep1_ilc250_ilc500_optobs_marg_warsaw[i-1]);
    h4b->Draw("b same");
    
    TLegend *leg = new TLegend(0.2,.81,.89,.89);
    leg-> SetLineColorAlpha(10,0);
    leg->SetNColumns(5);
    leg->AddEntry(h1, "LEP/SLC + LHC Run 2", "f");
    leg->AddEntry(h2, "+ HL-LHC S1", "f");
    leg->AddEntry(h22, "+ HL-LHC S2", "f");
    leg->AddEntry(h3, "+ ILC250", "f");
    leg->AddEntry(h4, "+ ILC500", "f");
    leg->Draw("Same");
    
    TPaveText *pt = new TPaveText(1,5,1.5,7,"NB");
    pt->AddText("#bar{C_{i}} = #frac{C_{i}}{#Lambda^{2}}");
    pt->SetFillColor(kWhite);
    pt->SetLineColor(kWhite);
    pt->SetTextSize(0.05);
    //pt->Draw("Same");
    
    TLegend *leg2 = new TLegend(0.72,.78,.88,.89);
    leg2-> SetLineColorAlpha(10,0);
    leg2->AddEntry(h1, "Individual", "f");
    leg2->AddEntry(h1b, "Marginalized", "f");
    //    leg2->Draw("Same");
    
    c1->SaveAs("manhattan_plot_optobs_v3.png");
    c1->SaveAs("manhattan_plot_optobs_v3.pdf");
    c1->SaveAs("manhattan_plot_optobs_v3.eps");
    
    return 0;
}

